Learning-Enabled Robust Control with Noisy Measurements

We present a constructive approach to bounded $\ell_2$-gain adaptive control with noisy measurements for linear time-invariant scalar systems with uncertain parameters belonging to a finite set. The gain bound refers to the closed-loop system, including the learning procedure. The approach is based on forward dynamic programming to construct a finite-dimensional information state consisting of $\mathcal H_\infty$-observers paired with a recursively computed performance metric. We do not assume prior knowledge of a stabilizing controller.

==> figures/.ipynb_checkpoints/vinnicombe_nodiv-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Plots\n",
    "using LaTeXStrings\n",
    "using LinearAlgebra\n",
    "using CSV, DataFrames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ghat (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function ricfw(γ)\n",
    "    P = -(γ^2 * a^2 - 1)/2 + √((γ^2 * a^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "    return P\n",
    "end\n",
    "\n",
    "function Ahat(γ)\n",
    "    P = ricfw(γ)\n",
    "    Ahat = a / (P + γ^2 - 1) * P\n",
    "    return Ahat\n",
    "end\n",
    "\n",
    "function Ghat(γ)\n",
    "    P = ricfw(γ)\n",
    "    Gh = a / (P + γ^2 - 1) * γ^2\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"900\" height=\"450\" viewBox=\"0 0 3600 1800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip280\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"3600\" height=\"1800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M0 1800 L3600 1800 L3600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip281\">\n",
       "    <rect x=\"720\" y=\"0\" width=\"2521\" height=\"1800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip282\">\n",
       "    <rect x=\"2126\" y=\"247\" width=\"1428\" height=\"1367\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M376.147 1599.58 L1797.5 1599.58 L1797.5 47.2441 L376.147 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip283\">\n",
       "    <rect x=\"376\" y=\"47\" width=\"1422\" height=\"1553\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  416.374,1599.58 416.374,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  639.858,1599.58 639.858,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  863.341,1599.58 863.341,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1086.82,1599.58 1086.82,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1310.31,1599.58 1310.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1533.79,1599.58 1533.79,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1757.27,1599.58 1757.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1599.58 1797.5,1599.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  416.374,1599.58 416.374,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  639.858,1599.58 639.858,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  863.341,1599.58 863.341,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1086.82,1599.58 1086.82,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1310.31,1599.58 1310.31,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1533.79,1599.58 1533.79,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1757.27,1599.58 1757.27,1580.68 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M371.791 1651.82 Q364.569 1651.82 360.912 1658.95 Q357.301 1666.03 357.301 1680.29 Q357.301 1694.5 360.912 1701.63 Q364.569 1708.72 371.791 1708.72 Q379.06 1708.72 382.671 1701.63 Q386.328 1694.5 386.328 1680.29 Q386.328 1666.03 382.671 1658.95 Q379.06 1651.82 371.791 1651.82 M371.791 1644.41 Q383.412 1644.41 389.523 1653.62 Q395.68 1662.79 395.68 1680.29 Q395.68 1697.74 389.523 1706.96 Q383.412 1716.12 371.791 1716.12 Q360.171 1716.12 354.014 1706.96 Q347.903 1697.74 347.903 1680.29 Q347.903 1662.79 354.014 1653.62 Q360.171 1644.41 371.791 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M412.115 1703.02 L421.884 1703.02 L421.884 1714.78 L412.115 1714.78 L412.115 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M470.587 1677.51 Q477.3 1678.95 481.05 1683.48 Q484.846 1688.02 484.846 1694.69 Q484.846 1704.92 477.809 1710.52 Q470.772 1716.12 457.809 1716.12 Q453.458 1716.12 448.828 1715.24 Q444.245 1714.41 439.337 1712.7 L439.337 1703.67 Q443.226 1705.94 447.856 1707.09 Q452.485 1708.25 457.532 1708.25 Q466.328 1708.25 470.911 1704.78 Q475.541 1701.31 475.541 1694.69 Q475.541 1688.58 471.235 1685.15 Q466.976 1681.68 459.337 1681.68 L451.282 1681.68 L451.282 1673.99 L459.708 1673.99 Q466.606 1673.99 470.263 1671.26 Q473.92 1668.48 473.92 1663.3 Q473.92 1657.97 470.124 1655.15 Q466.374 1652.28 459.337 1652.28 Q455.495 1652.28 451.096 1653.11 Q446.698 1653.95 441.421 1655.71 L441.421 1647.37 Q446.745 1645.89 451.374 1645.15 Q456.05 1644.41 460.17 1644.41 Q470.819 1644.41 477.022 1649.27 Q483.226 1654.09 483.226 1662.33 Q483.226 1668.07 479.939 1672.05 Q476.652 1675.98 470.587 1677.51 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M594.14 1651.82 Q586.918 1651.82 583.261 1658.95 Q579.65 1666.03 579.65 1680.29 Q579.65 1694.5 583.261 1701.63 Q586.918 1708.72 594.14 1708.72 Q601.409 1708.72 605.02 1701.63 Q608.677 1694.5 608.677 1680.29 Q608.677 1666.03 605.02 1658.95 Q601.409 1651.82 594.14 1651.82 M594.14 1644.41 Q605.761 1644.41 611.872 1653.62 Q618.029 1662.79 618.029 1680.29 Q618.029 1697.74 611.872 1706.96 Q605.761 1716.12 594.14 1716.12 Q582.52 1716.12 576.363 1706.96 Q570.252 1697.74 570.252 1680.29 Q570.252 1662.79 576.363 1653.62 Q582.52 1644.41 594.14 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M634.464 1703.02 L644.233 1703.02 L644.233 1714.78 L634.464 1714.78 L634.464 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M690.297 1653.81 L666.686 1690.71 L690.297 1690.71 L690.297 1653.81 M687.844 1645.66 L699.603 1645.66 L699.603 1690.71 L709.464 1690.71 L709.464 1698.48 L699.603 1698.48 L699.603 1714.78 L690.297 1714.78 L690.297 1698.48 L659.094 1698.48 L659.094 1689.46 L687.844 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M819.105 1651.82 Q811.883 1651.82 808.226 1658.95 Q804.614 1666.03 804.614 1680.29 Q804.614 1694.5 808.226 1701.63 Q811.883 1708.72 819.105 1708.72 Q826.374 1708.72 829.985 1701.63 Q833.642 1694.5 833.642 1680.29 Q833.642 1666.03 829.985 1658.95 Q826.374 1651.82 819.105 1651.82 M819.105 1644.41 Q830.725 1644.41 836.836 1653.62 Q842.994 1662.79 842.994 1680.29 Q842.994 1697.74 836.836 1706.96 Q830.725 1716.12 819.105 1716.12 Q807.485 1716.12 801.327 1706.96 Q795.216 1697.74 795.216 1680.29 Q795.216 1662.79 801.327 1653.62 Q807.485 1644.41 819.105 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M859.429 1703.02 L869.197 1703.02 L869.197 1714.78 L859.429 1714.78 L859.429 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M889.66 1645.66 L926.373 1645.66 L926.373 1653.53 L898.225 1653.53 L898.225 1670.47 Q900.262 1669.78 902.299 1669.46 Q904.336 1669.09 906.373 1669.09 Q917.947 1669.09 924.706 1675.43 Q931.466 1681.77 931.466 1692.6 Q931.466 1703.76 924.521 1709.97 Q917.577 1716.12 904.938 1716.12 Q900.586 1716.12 896.049 1715.38 Q891.558 1714.64 886.744 1713.16 L886.744 1703.76 Q890.91 1706.03 895.355 1707.14 Q899.799 1708.25 904.753 1708.25 Q912.762 1708.25 917.438 1704.04 Q922.114 1699.83 922.114 1692.6 Q922.114 1685.38 917.438 1681.17 Q912.762 1676.96 904.753 1676.96 Q901.003 1676.96 897.253 1677.79 Q893.549 1678.62 889.66 1680.38 L889.66 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1041.43 1651.82 Q1034.21 1651.82 1030.55 1658.95 Q1026.94 1666.03 1026.94 1680.29 Q1026.94 1694.5 1030.55 1701.63 Q1034.21 1708.72 1041.43 1708.72 Q1048.7 1708.72 1052.31 1701.63 Q1055.97 1694.5 1055.97 1680.29 Q1055.97 1666.03 1052.31 1658.95 Q1048.7 1651.82 1041.43 1651.82 M1041.43 1644.41 Q1053.05 1644.41 1059.16 1653.62 Q1065.32 1662.79 1065.32 1680.29 Q1065.32 1697.74 1059.16 1706.96 Q1053.05 1716.12 1041.43 1716.12 Q1029.81 1716.12 1023.65 1706.96 Q1017.54 1697.74 1017.54 1680.29 Q1017.54 1662.79 1023.65 1653.62 Q1029.81 1644.41 1041.43 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1081.75 1703.02 L1091.52 1703.02 L1091.52 1714.78 L1081.75 1714.78 L1081.75 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1133.05 1676.49 Q1126.75 1676.49 1123.05 1680.8 Q1119.39 1685.1 1119.39 1692.6 Q1119.39 1700.06 1123.05 1704.41 Q1126.75 1708.72 1133.05 1708.72 Q1139.35 1708.72 1143 1704.41 Q1146.71 1700.06 1146.71 1692.6 Q1146.71 1685.1 1143 1680.8 Q1139.35 1676.49 1133.05 1676.49 M1151.62 1647.19 L1151.62 1655.71 Q1148.1 1654.04 1144.49 1653.16 Q1140.92 1652.28 1137.4 1652.28 Q1128.14 1652.28 1123.24 1658.53 Q1118.37 1664.78 1117.68 1677.42 Q1120.41 1673.39 1124.53 1671.26 Q1128.65 1669.09 1133.61 1669.09 Q1144.02 1669.09 1150.04 1675.43 Q1156.11 1681.72 1156.11 1692.6 Q1156.11 1703.25 1149.81 1709.69 Q1143.51 1716.12 1133.05 1716.12 Q1121.06 1716.12 1114.72 1706.96 Q1108.38 1697.74 1108.38 1680.29 Q1108.38 1663.9 1116.15 1654.18 Q1123.93 1644.41 1137.03 1644.41 Q1140.55 1644.41 1144.12 1645.1 Q1147.73 1645.8 1151.62 1647.19 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1265.98 1651.82 Q1258.76 1651.82 1255.1 1658.95 Q1251.49 1666.03 1251.49 1680.29 Q1251.49 1694.5 1255.1 1701.63 Q1258.76 1708.72 1265.98 1708.72 Q1273.25 1708.72 1276.86 1701.63 Q1280.52 1694.5 1280.52 1680.29 Q1280.52 1666.03 1276.86 1658.95 Q1273.25 1651.82 1265.98 1651.82 M1265.98 1644.41 Q1277.6 1644.41 1283.71 1653.62 Q1289.87 1662.79 1289.87 1680.29 Q1289.87 1697.74 1283.71 1706.96 Q1277.6 1716.12 1265.98 1716.12 Q1254.36 1716.12 1248.2 1706.96 Q1242.09 1697.74 1242.09 1680.29 Q1242.09 1662.79 1248.2 1653.62 Q1254.36 1644.41 1265.98 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1306.3 1703.02 L1316.07 1703.02 L1316.07 1714.78 L1306.3 1714.78 L1306.3 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1334.08 1645.66 L1378.52 1645.66 L1378.52 1649.64 L1353.43 1714.78 L1343.66 1714.78 L1367.27 1653.53 L1334.08 1653.53 L1334.08 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1488.65 1651.82 Q1481.43 1651.82 1477.77 1658.95 Q1474.16 1666.03 1474.16 1680.29 Q1474.16 1694.5 1477.77 1701.63 Q1481.43 1708.72 1488.65 1708.72 Q1495.92 1708.72 1499.53 1701.63 Q1503.19 1694.5 1503.19 1680.29 Q1503.19 1666.03 1499.53 1658.95 Q1495.92 1651.82 1488.65 1651.82 M1488.65 1644.41 Q1500.27 1644.41 1506.38 1653.62 Q1512.54 1662.79 1512.54 1680.29 Q1512.54 1697.74 1506.38 1706.96 Q1500.27 1716.12 1488.65 1716.12 Q1477.03 1716.12 1470.87 1706.96 Q1464.76 1697.74 1464.76 1680.29 Q1464.76 1662.79 1470.87 1653.62 Q1477.03 1644.41 1488.65 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1528.98 1703.02 L1538.74 1703.02 L1538.74 1714.78 L1528.98 1714.78 L1528.98 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1579.11 1681.96 Q1572.45 1681.96 1568.61 1685.52 Q1564.81 1689.09 1564.81 1695.34 Q1564.81 1701.59 1568.61 1705.15 Q1572.45 1708.72 1579.11 1708.72 Q1585.78 1708.72 1589.62 1705.15 Q1593.47 1701.54 1593.47 1695.34 Q1593.47 1689.09 1589.62 1685.52 Q1585.83 1681.96 1579.11 1681.96 M1569.76 1677.97 Q1563.74 1676.49 1560.36 1672.37 Q1557.03 1668.25 1557.03 1662.33 Q1557.03 1654.04 1562.91 1649.22 Q1568.84 1644.41 1579.11 1644.41 Q1589.44 1644.41 1595.32 1649.22 Q1601.2 1654.04 1601.2 1662.33 Q1601.2 1668.25 1597.82 1672.37 Q1594.48 1676.49 1588.51 1677.97 Q1595.27 1679.55 1599.02 1684.13 Q1602.82 1688.72 1602.82 1695.34 Q1602.82 1705.38 1596.66 1710.75 Q1590.55 1716.12 1579.11 1716.12 Q1567.68 1716.12 1561.52 1710.75 Q1555.41 1705.38 1555.41 1695.34 Q1555.41 1688.72 1559.21 1684.13 Q1563 1679.55 1569.76 1677.97 M1566.34 1663.21 Q1566.34 1668.58 1569.67 1671.59 Q1573.05 1674.59 1579.11 1674.59 Q1585.13 1674.59 1588.51 1671.59 Q1591.94 1668.58 1591.94 1663.21 Q1591.94 1657.84 1588.51 1654.83 Q1585.13 1651.82 1579.11 1651.82 Q1573.05 1651.82 1569.67 1654.83 Q1566.34 1657.84 1566.34 1663.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1712.23 1651.82 Q1705.01 1651.82 1701.35 1658.95 Q1697.74 1666.03 1697.74 1680.29 Q1697.74 1694.5 1701.35 1701.63 Q1705.01 1708.72 1712.23 1708.72 Q1719.5 1708.72 1723.11 1701.63 Q1726.76 1694.5 1726.76 1680.29 Q1726.76 1666.03 1723.11 1658.95 Q1719.5 1651.82 1712.23 1651.82 M1712.23 1644.41 Q1723.85 1644.41 1729.96 1653.62 Q1736.12 1662.79 1736.12 1680.29 Q1736.12 1697.74 1729.96 1706.96 Q1723.85 1716.12 1712.23 1716.12 Q1700.61 1716.12 1694.45 1706.96 Q1688.34 1697.74 1688.34 1680.29 Q1688.34 1662.79 1694.45 1653.62 Q1700.61 1644.41 1712.23 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1752.55 1703.02 L1762.32 1703.02 L1762.32 1714.78 L1752.55 1714.78 L1752.55 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1782.97 1713.34 L1782.97 1704.83 Q1786.49 1706.49 1790.1 1707.37 Q1793.71 1708.25 1797.18 1708.25 Q1806.44 1708.25 1811.3 1702.05 Q1816.21 1695.8 1816.9 1683.11 Q1814.22 1687.09 1810.1 1689.22 Q1805.98 1691.35 1800.98 1691.35 Q1790.61 1691.35 1784.54 1685.1 Q1778.52 1678.81 1778.52 1667.93 Q1778.52 1657.28 1784.82 1650.84 Q1791.12 1644.41 1801.58 1644.41 Q1813.57 1644.41 1819.87 1653.62 Q1826.21 1662.79 1826.21 1680.29 Q1826.21 1696.63 1818.43 1706.4 Q1810.7 1716.12 1797.6 1716.12 Q1794.08 1716.12 1790.47 1715.43 Q1786.86 1714.73 1782.97 1713.34 M1801.58 1684.04 Q1807.88 1684.04 1811.53 1679.73 Q1815.24 1675.43 1815.24 1667.93 Q1815.24 1660.47 1811.53 1656.17 Q1807.88 1651.82 1801.58 1651.82 Q1795.28 1651.82 1791.58 1656.17 Q1787.92 1660.47 1787.92 1667.93 Q1787.92 1675.43 1791.58 1679.73 Q1795.28 1684.04 1801.58 1684.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1036.36 1845.02 Q1032.75 1854.28 1029.32 1857.1 Q1025.9 1859.93 1020.16 1859.93 L1013.35 1859.93 L1013.35 1852.8 L1018.35 1852.8 Q1021.87 1852.8 1023.82 1851.13 Q1025.76 1849.46 1028.12 1843.26 L1029.65 1839.37 L1008.68 1788.35 L1017.7 1788.35 L1033.91 1828.91 L1050.11 1788.35 L1059.14 1788.35 L1036.36 1845.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1091.36 1768.26 Q1085.16 1778.91 1082.15 1789.32 Q1079.14 1799.74 1079.14 1810.44 Q1079.14 1821.13 1082.15 1831.64 Q1085.2 1842.1 1091.36 1852.7 L1083.95 1852.7 Q1077.01 1841.82 1073.54 1831.32 Q1070.11 1820.81 1070.11 1810.44 Q1070.11 1800.11 1073.54 1789.65 Q1076.96 1779.19 1083.95 1768.26 L1091.36 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1116.31 1773.63 L1116.31 1788.35 L1133.86 1788.35 L1133.86 1794.97 L1116.31 1794.97 L1116.31 1823.12 Q1116.31 1829.46 1118.03 1831.27 Q1119.79 1833.07 1125.11 1833.07 L1133.86 1833.07 L1133.86 1840.2 L1125.11 1840.2 Q1115.25 1840.2 1111.5 1836.55 Q1107.75 1832.84 1107.75 1823.12 L1107.75 1794.97 L1101.5 1794.97 L1101.5 1788.35 L1107.75 1788.35 L1107.75 1773.63 L1116.31 1773.63 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1143.72 1768.26 L1151.13 1768.26 Q1158.07 1779.19 1161.5 1789.65 Q1164.97 1800.11 1164.97 1810.44 Q1164.97 1820.81 1161.5 1831.32 Q1158.07 1841.82 1151.13 1852.7 L1143.72 1852.7 Q1149.88 1842.1 1152.89 1831.64 Q1155.94 1821.13 1155.94 1810.44 Q1155.94 1799.74 1152.89 1789.32 Q1149.88 1778.91 1143.72 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,1461.25 1797.5,1461.25 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,1209.23 1797.5,1209.23 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,957.208 1797.5,957.208 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,705.185 1797.5,705.185 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,453.162 1797.5,453.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,201.14 1797.5,201.14 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1599.58 376.147,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1461.25 395.045,1461.25 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1209.23 395.045,1209.23 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,957.208 395.045,957.208 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,705.185 395.045,705.185 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,453.162 395.045,453.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,201.14 395.045,201.14 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M108.26 1462.16 L167.611 1462.16 L167.611 1470.03 L108.26 1470.03 L108.26 1462.16 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M216.129 1458.55 Q222.842 1459.98 226.592 1464.52 Q230.389 1469.05 230.389 1475.72 Q230.389 1485.95 223.352 1491.55 Q216.315 1497.16 203.352 1497.16 Q199 1497.16 194.37 1496.28 Q189.787 1495.44 184.88 1493.73 L184.88 1484.7 Q188.769 1486.97 193.398 1488.13 Q198.028 1489.29 203.074 1489.29 Q211.87 1489.29 216.454 1485.81 Q221.083 1482.34 221.083 1475.72 Q221.083 1469.61 216.778 1466.18 Q212.518 1462.71 204.88 1462.71 L196.824 1462.71 L196.824 1455.03 L205.25 1455.03 Q212.148 1455.03 215.805 1452.3 Q219.463 1449.52 219.463 1444.33 Q219.463 1439.01 215.667 1436.18 Q211.917 1433.31 204.88 1433.31 Q201.037 1433.31 196.639 1434.15 Q192.241 1434.98 186.963 1436.74 L186.963 1428.41 Q192.287 1426.93 196.917 1426.18 Q201.593 1425.44 205.713 1425.44 Q216.361 1425.44 222.565 1430.3 Q228.768 1435.12 228.768 1443.36 Q228.768 1449.1 225.481 1453.08 Q222.194 1457.02 216.129 1458.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 1484.05 L257.889 1484.05 L257.889 1495.81 L248.12 1495.81 L248.12 1484.05 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 1432.85 Q291.036 1432.85 287.379 1439.98 Q283.768 1447.06 283.768 1461.32 Q283.768 1475.54 287.379 1482.67 Q291.036 1489.75 298.259 1489.75 Q305.527 1489.75 309.138 1482.67 Q312.796 1475.54 312.796 1461.32 Q312.796 1447.06 309.138 1439.98 Q305.527 1432.85 298.259 1432.85 M298.259 1425.44 Q309.879 1425.44 315.99 1434.66 Q322.147 1443.82 322.147 1461.32 Q322.147 1478.78 315.99 1487.99 Q309.879 1497.16 298.259 1497.16 Q286.638 1497.16 280.481 1487.99 Q274.37 1478.78 274.37 1461.32 Q274.37 1443.82 280.481 1434.66 Q286.638 1425.44 298.259 1425.44 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 1210.13 L169.602 1210.13 L169.602 1218 L110.25 1218 L110.25 1210.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M197.843 1235.92 L230.481 1235.92 L230.481 1243.79 L186.593 1243.79 L186.593 1235.92 Q191.917 1230.41 201.083 1221.15 Q210.296 1211.85 212.657 1209.16 Q217.148 1204.12 218.907 1200.64 Q220.713 1197.12 220.713 1193.74 Q220.713 1188.24 216.824 1184.76 Q212.981 1181.29 206.778 1181.29 Q202.38 1181.29 197.472 1182.82 Q192.611 1184.35 187.056 1187.45 L187.056 1178 Q192.704 1175.74 197.611 1174.58 Q202.518 1173.42 206.592 1173.42 Q217.333 1173.42 223.722 1178.79 Q230.111 1184.16 230.111 1193.14 Q230.111 1197.4 228.491 1201.24 Q226.916 1205.04 222.704 1210.23 Q221.546 1211.57 215.342 1218 Q209.139 1224.39 197.843 1235.92 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 1232.03 L259.879 1232.03 L259.879 1243.79 L250.111 1243.79 L250.111 1232.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 1174.67 L317.055 1174.67 L317.055 1182.54 L288.907 1182.54 L288.907 1199.49 Q290.944 1198.79 292.981 1198.47 Q295.018 1198.1 297.055 1198.1 Q308.629 1198.1 315.388 1204.44 Q322.147 1210.78 322.147 1221.61 Q322.147 1232.77 315.203 1238.98 Q308.259 1245.13 295.62 1245.13 Q291.268 1245.13 286.731 1244.39 Q282.24 1243.65 277.425 1242.17 L277.425 1232.77 Q281.592 1235.04 286.037 1236.15 Q290.481 1237.26 295.435 1237.26 Q303.444 1237.26 308.12 1233.05 Q312.796 1228.84 312.796 1221.61 Q312.796 1214.39 308.12 1210.18 Q303.444 1205.97 295.435 1205.97 Q291.685 1205.97 287.935 1206.8 Q284.231 1207.63 280.342 1209.39 L280.342 1174.67 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M108.26 958.111 L167.611 958.111 L167.611 965.981 L108.26 965.981 L108.26 958.111 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M195.852 983.898 L228.491 983.898 L228.491 991.768 L184.602 991.768 L184.602 983.898 Q189.926 978.388 199.093 969.129 Q208.305 959.824 210.667 957.139 Q215.157 952.092 216.917 948.62 Q218.722 945.102 218.722 941.722 Q218.722 936.213 214.833 932.741 Q210.991 929.268 204.787 929.268 Q200.389 929.268 195.481 930.796 Q190.62 932.324 185.065 935.426 L185.065 925.981 Q190.713 923.713 195.62 922.555 Q200.528 921.398 204.602 921.398 Q215.342 921.398 221.731 926.768 Q228.12 932.139 228.12 941.12 Q228.12 945.379 226.5 949.222 Q224.926 953.018 220.713 958.203 Q219.555 959.546 213.352 965.981 Q207.148 972.37 195.852 983.898 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 980.009 L257.889 980.009 L257.889 991.768 L248.12 991.768 L248.12 980.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 928.805 Q291.036 928.805 287.379 935.935 Q283.768 943.018 283.768 957.277 Q283.768 971.49 287.379 978.62 Q291.036 985.703 298.259 985.703 Q305.527 985.703 309.138 978.62 Q312.796 971.49 312.796 957.277 Q312.796 943.018 309.138 935.935 Q305.527 928.805 298.259 928.805 M298.259 921.398 Q309.879 921.398 315.99 930.611 Q322.147 939.778 322.147 957.277 Q322.147 974.731 315.99 983.944 Q309.879 993.111 298.259 993.111 Q286.638 993.111 280.481 983.944 Q274.37 974.731 274.37 957.277 Q274.37 939.778 280.481 930.611 Q286.638 921.398 298.259 921.398 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 706.088 L169.602 706.088 L169.602 713.958 L110.25 713.958 L110.25 706.088 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M191.407 731.875 L206.685 731.875 L206.685 679.144 L190.065 682.477 L190.065 673.958 L206.592 670.625 L215.944 670.625 L215.944 731.875 L231.222 731.875 L231.222 739.745 L191.407 739.745 L191.407 731.875 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 727.986 L259.879 727.986 L259.879 739.745 L250.111 739.745 L250.111 727.986 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 670.625 L317.055 670.625 L317.055 678.495 L288.907 678.495 L288.907 695.44 Q290.944 694.745 292.981 694.421 Q295.018 694.051 297.055 694.051 Q308.629 694.051 315.388 700.394 Q322.147 706.736 322.147 717.569 Q322.147 728.727 315.203 734.93 Q308.259 741.088 295.62 741.088 Q291.268 741.088 286.731 740.347 Q282.24 739.606 277.425 738.125 L277.425 728.727 Q281.592 730.995 286.037 732.106 Q290.481 733.217 295.435 733.217 Q303.444 733.217 308.12 729.004 Q312.796 724.792 312.796 717.569 Q312.796 710.347 308.12 706.134 Q303.444 701.921 295.435 701.921 Q291.685 701.921 287.935 702.755 Q284.231 703.588 280.342 705.347 L280.342 670.625 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M108.26 454.065 L167.611 454.065 L167.611 461.935 L108.26 461.935 L108.26 454.065 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M189.417 479.852 L204.694 479.852 L204.694 427.121 L188.074 430.454 L188.074 421.936 L204.602 418.602 L213.954 418.602 L213.954 479.852 L229.231 479.852 L229.231 487.722 L189.417 487.722 L189.417 479.852 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 475.963 L257.889 475.963 L257.889 487.722 L248.12 487.722 L248.12 475.963 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 424.76 Q291.036 424.76 287.379 431.889 Q283.768 438.973 283.768 453.232 Q283.768 467.445 287.379 474.574 Q291.036 481.658 298.259 481.658 Q305.527 481.658 309.138 474.574 Q312.796 467.445 312.796 453.232 Q312.796 438.973 309.138 431.889 Q305.527 424.76 298.259 424.76 M298.259 417.352 Q309.879 417.352 315.99 426.565 Q322.147 435.732 322.147 453.232 Q322.147 470.685 315.99 479.898 Q309.879 489.065 298.259 489.065 Q286.638 489.065 280.481 479.898 Q274.37 470.685 274.37 453.232 Q274.37 435.732 280.481 426.565 Q286.638 417.352 298.259 417.352 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 202.042 L169.602 202.042 L169.602 209.913 L110.25 209.913 L110.25 202.042 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M209.787 172.737 Q202.565 172.737 198.907 179.867 Q195.296 186.95 195.296 201.209 Q195.296 215.422 198.907 222.552 Q202.565 229.635 209.787 229.635 Q217.055 229.635 220.666 222.552 Q224.324 215.422 224.324 201.209 Q224.324 186.95 220.666 179.867 Q217.055 172.737 209.787 172.737 M209.787 165.33 Q221.407 165.33 227.518 174.542 Q233.676 183.709 233.676 201.209 Q233.676 218.663 227.518 227.876 Q221.407 237.042 209.787 237.042 Q198.167 237.042 192.009 227.876 Q185.898 218.663 185.898 201.209 Q185.898 183.709 192.009 174.542 Q198.167 165.33 209.787 165.33 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 223.94 L259.879 223.94 L259.879 235.7 L250.111 235.7 L250.111 223.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 166.58 L317.055 166.58 L317.055 174.45 L288.907 174.45 L288.907 191.394 Q290.944 190.7 292.981 190.376 Q295.018 190.005 297.055 190.005 Q308.629 190.005 315.388 196.348 Q322.147 202.69 322.147 213.524 Q322.147 224.681 315.203 230.885 Q308.259 237.042 295.62 237.042 Q291.268 237.042 286.731 236.301 Q282.24 235.561 277.425 234.079 L277.425 224.681 Q281.592 226.95 286.037 228.061 Q290.481 229.172 295.435 229.172 Q303.444 229.172 308.12 224.959 Q312.796 220.746 312.796 213.524 Q312.796 206.302 308.12 202.089 Q303.444 197.876 295.435 197.876 Q291.685 197.876 287.935 198.709 Q284.231 199.542 280.342 201.302 L280.342 166.58 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-25.538 957.198 L29.9263 971.018 Q32.128 971.58 34.5171 971.58 Q38.9205 971.58 38.9205 968.675 Q38.9205 967.317 38.0305 966.193 Q37.0936 965.068 35.2666 964.225 Q33.3928 963.335 31.6127 962.773 Q29.8326 962.164 27.0688 961.414 Q25.9913 961.18 25.6634 960.946 Q25.3355 960.712 25.3355 960.056 Q25.3355 958.885 26.2724 958.885 Q32.0343 960.056 35.6882 961.789 Q41.0754 964.319 41.0754 969.003 Q41.0754 972.517 38.6395 975.14 Q36.1567 977.716 32.2217 977.716 Q30.7227 977.716 28.9426 977.248 L-19.0266 965.162 L-20.9004 964.834 Q-21.4157 964.834 -21.6967 965.022 Q-21.9778 965.209 -22.2589 966.333 Q-22.54 967.411 -22.54 969.565 Q-22.54 970.456 -22.5868 970.877 Q-22.6336 971.252 -22.8679 971.627 Q-23.1021 971.955 -23.6174 971.955 Q-24.4606 971.955 -24.929 971.627 Q-25.3975 971.252 -25.4912 970.971 Q-25.5849 970.69 -25.6317 970.128 Q-25.6786 969.331 -25.9128 966.661 Q-26.1939 963.991 -26.3812 961.696 Q-26.5686 959.4 -26.5686 958.416 Q-26.5686 957.854 -26.2875 957.573 Q-26.0533 957.245 -25.7723 957.198 L-25.538 957.198 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M16.0134 942.888 Q-0.194945 942.888 -13.2647 936.845 Q-18.7455 934.268 -23.3363 930.661 Q-27.9271 927.054 -29.9414 924.665 Q-31.9558 922.276 -31.9558 921.62 Q-31.9558 920.683 -31.0189 920.637 Q-30.5504 920.637 -29.3793 921.901 Q-13.6394 937.36 16.0134 937.313 Q45.7599 937.313 60.8908 922.276 Q62.5304 920.637 63.0457 920.637 Q63.9826 920.637 63.9826 921.62 Q63.9826 922.276 62.0619 924.572 Q60.1413 926.867 55.7379 930.427 Q51.3344 933.987 45.9473 936.564 Q32.8775 942.888 16.0134 942.888 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-0.288635 883.881 Q1.02302 883.881 1.35094 884.49 Q1.63201 885.099 1.63201 886.786 L1.63201 895.78 L29.9263 902.9 Q32.4091 903.463 34.5171 903.463 Q36.8594 903.463 37.8899 902.76 Q38.9205 902.01 38.9205 900.464 Q38.9205 897.42 36.1567 894.14 Q33.3928 890.814 26.6472 888.004 Q25.7571 887.629 25.5697 887.442 Q25.3355 887.207 25.3355 886.598 Q25.3355 885.427 26.2724 885.427 Q26.6003 885.427 28.0994 886.083 Q29.5984 886.692 31.8001 888.051 Q34.0018 889.362 36.063 891.096 Q38.1242 892.782 39.6232 895.358 Q41.0754 897.935 41.0754 900.699 Q41.0754 904.587 38.5926 907.07 Q36.1098 909.506 32.2217 909.506 Q30.9569 909.506 26.9282 908.522 Q22.8527 907.538 1.63201 902.198 L1.63201 910.677 Q1.63201 911.848 1.58516 912.316 Q1.53832 912.738 1.30409 913.066 Q1.02302 913.347 0.460883 913.347 Q-0.429169 913.347 -0.803929 912.972 Q-1.22553 912.597 -1.27238 912.129 Q-1.36607 911.614 -1.36607 910.442 L-1.36607 901.448 L-16.5907 897.701 Q-18.0897 897.326 -18.9329 896.389 Q-19.823 895.405 -19.9166 894.843 Q-20.0572 894.281 -20.0572 893.859 Q-20.0572 892.595 -19.3545 891.845 Q-18.6987 891.096 -17.4807 891.096 Q-16.8249 891.096 -1.36607 895.03 L-1.36607 886.598 Q-1.36607 885.521 -1.31922 885.099 Q-1.27238 884.631 -1.03815 884.256 Q-0.803929 883.881 -0.288635 883.881 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M17.1845 850.24 Q17.1845 852.442 16.0134 852.442 Q14.8423 852.442 14.8423 850.147 Q14.8423 849.866 14.8891 849.397 Q14.936 848.882 14.936 848.788 L14.936 821.759 L-12.1872 821.759 Q-12.2809 821.759 -12.7025 821.805 Q-13.171 821.852 -13.452 821.852 Q-15.7474 821.852 -15.7474 820.728 Q-15.7474 819.557 -13.452 819.557 L14.936 819.557 L14.936 792.481 Q14.936 792.387 14.8891 791.918 Q14.8423 791.45 14.8423 791.169 Q14.8423 788.967 16.0134 788.967 Q17.1845 788.92 17.1845 791.263 Q17.1845 791.544 17.1377 791.965 Q17.0908 792.387 17.0908 792.481 L17.0908 819.557 L45.5725 819.557 Q47.7742 819.557 47.7742 820.728 Q47.7742 821.852 45.4788 821.852 Q45.1978 821.852 44.7293 821.805 Q44.3077 821.759 44.214 821.759 L17.0908 821.759 L17.0908 848.788 Q17.0908 848.882 17.1377 849.444 Q17.1845 849.959 17.1845 850.24 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-14.7637 751.916 L-17.7618 751.916 Q-17.7618 740.393 -23.8985 734.443 Q-23.8985 732.804 -23.5237 732.523 Q-23.1489 732.242 -21.4157 732.242 L32.4091 732.242 Q35.2666 732.242 36.1567 730.836 Q37.0467 729.431 37.0467 723.294 L37.0467 720.249 L39.998 720.249 Q39.7169 723.622 39.7169 735.802 Q39.7169 747.981 39.998 751.307 L37.0467 751.307 L37.0467 748.262 Q37.0467 742.219 36.2035 740.767 Q35.3135 739.315 32.4091 739.315 L-17.2933 739.315 Q-14.7637 744.327 -14.7637 751.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M63.0457 705.945 Q62.5772 705.945 61.4061 704.727 Q45.6662 689.268 16.0134 689.268 Q-13.7331 689.268 -28.7703 704.118 Q-30.5036 705.945 -31.0189 705.945 Q-31.9558 705.945 -31.9558 705.008 Q-31.9558 704.352 -30.0351 702.056 Q-28.1145 699.714 -23.7111 696.201 Q-19.3077 692.641 -13.9205 690.017 Q-0.850773 683.693 16.0134 683.693 Q32.2217 683.693 45.2914 689.736 Q50.7723 692.313 55.3631 695.92 Q59.9539 699.527 61.9682 701.916 Q63.9826 704.305 63.9826 705.008 Q63.9826 705.945 63.0457 705.945 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip283)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  416.374,127.62 418.609,128.812 420.844,130.008 423.079,131.208 425.314,132.412 427.549,133.62 429.783,134.832 432.018,136.047 434.253,137.267 436.488,138.491 \n",
       "  438.723,139.719 440.958,140.95 443.192,142.186 445.427,143.425 447.662,144.669 449.897,145.917 452.132,147.168 454.367,148.424 456.601,149.683 458.836,150.946 \n",
       "  461.071,152.214 463.306,153.485 465.541,154.76 467.776,156.04 470.01,157.323 472.245,158.61 474.48,159.901 476.715,161.196 478.95,162.496 481.185,163.799 \n",
       "  483.419,165.106 485.654,166.417 487.889,167.732 490.124,169.051 492.359,170.374 494.594,171.7 496.828,173.031 499.063,174.366 501.298,175.705 503.533,177.048 \n",
       "  505.768,178.394 508.003,179.745 510.237,181.1 512.472,182.458 514.707,183.821 516.942,185.187 519.177,186.558 521.412,187.932 523.646,189.311 525.881,190.693 \n",
       "  528.116,192.08 530.351,193.47 532.586,194.864 534.821,196.262 537.055,197.665 539.29,199.071 541.525,200.481 543.76,201.895 545.995,203.313 548.23,204.735 \n",
       "  550.464,206.161 552.699,207.591 554.934,209.025 557.169,210.463 559.404,211.905 561.639,213.351 563.873,214.801 566.108,216.255 568.343,217.713 570.578,219.174 \n",
       "  572.813,220.64 575.048,222.11 577.282,223.583 579.517,225.061 581.752,226.543 583.987,228.028 586.222,229.518 588.457,231.011 590.691,232.509 592.926,234.01 \n",
       "  595.161,235.515 597.396,237.025 599.631,238.538 601.866,240.055 604.1,241.576 606.335,243.102 608.57,244.631 610.805,246.164 613.04,247.701 615.275,249.242 \n",
       "  617.509,250.787 619.744,252.336 621.979,253.889 624.214,255.446 626.449,257.007 628.684,258.572 630.918,260.141 633.153,261.714 635.388,263.29 637.623,264.871 \n",
       "  639.858,266.456 642.093,268.045 644.327,269.637 646.562,271.234 648.797,272.834 651.032,274.439 653.267,276.047 655.502,277.66 657.736,279.276 659.971,280.897 \n",
       "  662.206,282.521 664.441,284.149 666.676,285.782 668.911,287.418 671.145,289.058 673.38,290.703 675.615,292.351 677.85,294.003 680.085,295.659 682.32,297.319 \n",
       "  684.554,298.983 686.789,300.651 689.024,302.323 691.259,303.999 693.494,305.679 695.729,307.363 697.963,309.051 700.198,310.743 702.433,312.438 704.668,314.138 \n",
       "  706.903,315.842 709.138,317.549 711.372,319.261 713.607,320.977 715.842,322.696 718.077,324.42 720.312,326.147 722.547,327.879 724.781,329.614 727.016,331.354 \n",
       "  729.251,333.097 731.486,334.844 733.721,336.596 735.955,338.351 738.19,340.11 740.425,341.873 742.66,343.641 744.895,345.412 747.13,347.187 749.364,348.966 \n",
       "  751.599,350.749 753.834,352.536 756.069,354.327 758.304,356.122 760.539,357.921 762.773,359.724 765.008,361.531 767.243,363.341 769.478,365.156 771.713,366.975 \n",
       "  773.948,368.798 776.182,370.624 778.417,372.455 780.652,374.29 782.887,376.128 785.122,377.971 787.357,379.817 789.591,381.668 791.826,383.522 794.061,385.381 \n",
       "  796.296,387.243 798.531,389.109 800.766,390.98 803,392.854 805.235,394.732 807.47,396.614 809.705,398.501 811.94,400.391 814.175,402.285 816.409,404.183 \n",
       "  818.644,406.085 820.879,407.991 823.114,409.901 825.349,411.815 827.584,413.733 829.818,415.655 832.053,417.581 834.288,419.51 836.523,421.444 838.758,423.382 \n",
       "  840.993,425.324 843.227,427.269 845.462,429.219 847.697,431.173 849.932,433.13 852.167,435.092 854.402,437.057 856.636,439.027 858.871,441 861.106,442.978 \n",
       "  863.341,444.959 865.576,446.944 867.811,448.934 870.045,450.927 872.28,452.924 874.515,454.926 876.75,456.931 878.985,458.94 881.22,460.953 883.454,462.97 \n",
       "  885.689,464.991 887.924,467.016 890.159,469.045 892.394,471.078 894.629,473.115 896.863,475.156 899.098,477.201 901.333,479.25 903.568,481.302 905.803,483.359 \n",
       "  908.038,485.42 910.272,487.484 912.507,489.553 914.742,491.626 916.977,493.702 919.212,495.783 921.447,497.867 923.681,499.956 925.916,502.048 928.151,504.145 \n",
       "  930.386,506.245 932.621,508.35 934.856,510.458 937.09,512.57 939.325,514.686 941.56,516.807 943.795,518.931 946.03,521.059 948.265,523.191 950.499,525.327 \n",
       "  952.734,527.467 954.969,529.611 957.204,531.759 959.439,533.911 961.674,536.067 963.908,538.227 966.143,540.391 968.378,542.559 970.613,544.73 972.848,546.906 \n",
       "  975.083,549.086 977.317,551.27 979.552,553.457 981.787,555.649 984.022,557.845 986.257,560.044 988.492,562.248 990.726,564.455 992.961,566.667 995.196,568.882 \n",
       "  997.431,571.101 999.666,573.325 1001.9,575.552 1004.14,577.783 1006.37,580.019 1008.61,582.258 1010.84,584.501 1013.07,586.748 1015.31,588.999 1017.54,591.254 \n",
       "  1019.78,593.513 1022.01,595.776 1024.25,598.043 1026.48,600.314 1028.72,602.589 1030.95,604.868 1033.19,607.151 1035.42,609.438 1037.66,611.729 1039.89,614.023 \n",
       "  1042.13,616.322 1044.36,618.625 1046.6,620.932 1048.83,623.242 1051.07,625.557 1053.3,627.875 1055.54,630.198 1057.77,632.524 1060.01,634.855 1062.24,637.189 \n",
       "  1064.48,639.528 1066.71,641.87 1068.95,644.216 1071.18,646.567 1073.42,648.921 1075.65,651.279 1077.88,653.641 1080.12,656.007 1082.35,658.378 1084.59,660.752 \n",
       "  1086.82,663.13 1089.06,665.512 1091.29,667.898 1093.53,670.288 1095.76,672.682 1098,675.079 1100.23,677.481 1102.47,679.887 1104.7,682.297 1106.94,684.711 \n",
       "  1109.17,687.128 1111.41,689.55 1113.64,691.976 1115.88,694.405 1118.11,696.839 1120.35,699.277 1122.58,701.718 1124.82,704.164 1127.05,706.613 1129.29,709.066 \n",
       "  1131.52,711.524 1133.76,713.985 1135.99,716.451 1138.23,718.92 1140.46,721.393 1142.7,723.87 1144.93,726.352 1147.16,728.837 1149.4,731.326 1151.63,733.819 \n",
       "  1153.87,736.316 1156.1,738.817 1158.34,741.322 1160.57,743.831 1162.81,746.344 1165.04,748.861 1167.28,751.382 1169.51,753.907 1171.75,756.435 1173.98,758.968 \n",
       "  1176.22,761.505 1178.45,764.045 1180.69,766.59 1182.92,769.139 1185.16,771.691 1187.39,774.248 1189.63,776.808 1191.86,779.373 1194.1,781.941 1196.33,784.514 \n",
       "  1198.57,787.09 1200.8,789.671 1203.04,792.255 1205.27,794.843 1207.51,797.436 1209.74,800.032 1211.97,802.632 1214.21,805.236 1216.44,807.844 1218.68,810.456 \n",
       "  1220.91,813.072 1223.15,815.692 1225.38,818.316 1227.62,820.944 1229.85,823.576 1232.09,826.212 1234.32,828.852 1236.56,831.496 1238.79,834.144 1241.03,836.795 \n",
       "  1243.26,839.451 1245.5,842.111 1247.73,844.775 1249.97,847.442 1252.2,850.114 1254.44,852.789 1256.67,855.469 1258.91,858.152 1261.14,860.84 1263.38,863.531 \n",
       "  1265.61,866.227 1267.85,868.926 1270.08,871.629 1272.32,874.337 1274.55,877.048 1276.79,879.763 1279.02,882.482 1281.25,885.206 1283.49,887.933 1285.72,890.664 \n",
       "  1287.96,893.399 1290.19,896.138 1292.43,898.881 1294.66,901.628 1296.9,904.379 1299.13,907.134 1301.37,909.893 1303.6,912.655 1305.84,915.422 1308.07,918.193 \n",
       "  1310.31,920.968 1312.54,923.746 1314.78,926.529 1317.01,929.316 1319.25,932.106 1321.48,934.901 1323.72,937.699 1325.95,940.502 1328.19,943.308 1330.42,946.119 \n",
       "  1332.66,948.933 1334.89,951.752 1337.13,954.574 1339.36,957.4 1341.6,960.23 1343.83,963.065 1346.06,965.903 1348.3,968.745 1350.53,971.591 1352.77,974.441 \n",
       "  1355,977.295 1357.24,980.153 1359.47,983.015 1361.71,985.881 1363.94,988.751 1366.18,991.625 1368.41,994.503 1370.65,997.385 1372.88,1000.27 1375.12,1003.16 \n",
       "  1377.35,1006.05 1379.59,1008.95 1381.82,1011.85 1384.06,1014.76 1386.29,1017.67 1388.53,1020.58 1390.76,1023.5 1393,1026.42 1395.23,1029.35 1397.47,1032.28 \n",
       "  1399.7,1035.21 1401.94,1038.15 1404.17,1041.09 1406.41,1044.03 1408.64,1046.98 1410.87,1049.94 1413.11,1052.89 1415.34,1055.85 1417.58,1058.82 1419.81,1061.79 \n",
       "  1422.05,1064.76 1424.28,1067.74 1426.52,1070.72 1428.75,1073.7 1430.99,1076.69 1433.22,1079.69 1435.46,1082.68 1437.69,1085.68 1439.93,1088.69 1442.16,1091.7 \n",
       "  1444.4,1094.71 1446.63,1097.73 1448.87,1100.75 1451.1,1103.77 1453.34,1106.8 1455.57,1109.83 1457.81,1112.87 1460.04,1115.91 1462.28,1118.96 1464.51,1122 \n",
       "  1466.75,1125.06 1468.98,1128.11 1471.22,1131.17 1473.45,1134.24 1475.69,1137.31 1477.92,1140.38 1480.15,1143.45 1482.39,1146.53 1484.62,1149.62 1486.86,1152.71 \n",
       "  1489.09,1155.8 1491.33,1158.89 1493.56,1161.99 1495.8,1165.1 1498.03,1168.21 1500.27,1171.32 1502.5,1174.43 1504.74,1177.55 1506.97,1180.68 1509.21,1183.81 \n",
       "  1511.44,1186.94 1513.68,1190.07 1515.91,1193.21 1518.15,1196.36 1520.38,1199.5 1522.62,1202.66 1524.85,1205.81 1527.09,1208.97 1529.32,1212.13 1531.56,1215.3 \n",
       "  1533.79,1218.47 1536.03,1221.65 1538.26,1224.83 1540.5,1228.01 1542.73,1231.2 1544.96,1234.39 1547.2,1237.58 1549.43,1240.78 1551.67,1243.99 1553.9,1247.19 \n",
       "  1556.14,1250.41 1558.37,1253.62 1560.61,1256.84 1562.84,1260.06 1565.08,1263.29 1567.31,1266.52 1569.55,1269.76 1571.78,1272.99 1574.02,1276.24 1576.25,1279.48 \n",
       "  1578.49,1282.73 1580.72,1285.99 1582.96,1289.25 1585.19,1292.51 1587.43,1295.78 1589.66,1299.05 1591.9,1302.32 1594.13,1305.6 1596.37,1308.88 1598.6,1312.17 \n",
       "  1600.84,1315.46 1603.07,1318.75 1605.31,1322.05 1607.54,1325.35 1609.78,1328.66 1612.01,1331.97 1614.24,1335.29 1616.48,1338.6 1618.71,1341.93 1620.95,1345.25 \n",
       "  1623.18,1348.58 1625.42,1351.92 1627.65,1355.25 1629.89,1358.6 1632.12,1361.94 1634.36,1365.29 1636.59,1368.65 1638.83,1372 1641.06,1375.37 1643.3,1378.73 \n",
       "  1645.53,1382.1 1647.77,1385.47 1650,1388.85 1652.24,1392.23 1654.47,1395.62 1656.71,1399.01 1658.94,1402.4 1661.18,1405.8 1663.41,1409.2 1665.65,1412.61 \n",
       "  1667.88,1416.02 1670.12,1419.43 1672.35,1422.85 1674.59,1426.27 1676.82,1429.69 1679.05,1433.12 1681.29,1436.56 1683.52,1439.99 1685.76,1443.43 1687.99,1446.88 \n",
       "  1690.23,1450.33 1692.46,1453.78 1694.7,1457.24 1696.93,1460.7 1699.17,1464.16 1701.4,1467.63 1703.64,1471.11 1705.87,1474.58 1708.11,1478.06 1710.34,1481.55 \n",
       "  1712.58,1485.04 1714.81,1488.53 1717.05,1492.03 1719.28,1495.53 1721.52,1499.03 1723.75,1502.54 1725.99,1506.05 1728.22,1509.57 1730.46,1513.09 1732.69,1516.62 \n",
       "  1734.93,1520.14 1737.16,1523.68 1739.4,1527.21 1741.63,1530.75 1743.87,1534.3 1746.1,1537.85 1748.33,1541.4 1750.57,1544.95 1752.8,1548.51 1755.04,1552.08 \n",
       "  1757.27,1555.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 40, 10, 40\" points=\"\n",
       "  416.374,1442.16 418.609,1438.72 420.844,1435.29 423.079,1431.86 425.314,1428.43 427.549,1425.01 429.783,1421.59 432.018,1418.17 434.253,1414.76 436.488,1411.35 \n",
       "  438.723,1407.95 440.958,1404.55 443.192,1401.15 445.427,1397.76 447.662,1394.37 449.897,1390.99 452.132,1387.61 454.367,1384.23 456.601,1380.86 458.836,1377.49 \n",
       "  461.071,1374.12 463.306,1370.76 465.541,1367.41 467.776,1364.05 470.01,1360.71 472.245,1357.36 474.48,1354.02 476.715,1350.68 478.95,1347.35 481.185,1344.02 \n",
       "  483.419,1340.7 485.654,1337.38 487.889,1334.06 490.124,1330.75 492.359,1327.44 494.594,1324.14 496.828,1320.83 499.063,1317.54 501.298,1314.24 503.533,1310.96 \n",
       "  505.768,1307.67 508.003,1304.39 510.237,1301.11 512.472,1297.84 514.707,1294.57 516.942,1291.31 519.177,1288.04 521.412,1284.79 523.646,1281.53 525.881,1278.28 \n",
       "  528.116,1275.04 530.351,1271.8 532.586,1268.56 534.821,1265.33 537.055,1262.1 539.29,1258.87 541.525,1255.65 543.76,1252.43 545.995,1249.22 548.23,1246.01 \n",
       "  550.464,1242.8 552.699,1239.6 554.934,1236.4 557.169,1233.21 559.404,1230.02 561.639,1226.84 563.873,1223.65 566.108,1220.48 568.343,1217.3 570.578,1214.13 \n",
       "  572.813,1210.97 575.048,1207.8 577.282,1204.65 579.517,1201.49 581.752,1198.34 583.987,1195.2 586.222,1192.05 588.457,1188.92 590.691,1185.78 592.926,1182.65 \n",
       "  595.161,1179.52 597.396,1176.4 599.631,1173.28 601.866,1170.17 604.1,1167.06 606.335,1163.95 608.57,1160.85 610.805,1157.75 613.04,1154.66 615.275,1151.57 \n",
       "  617.509,1148.48 619.744,1145.4 621.979,1142.32 624.214,1139.24 626.449,1136.17 628.684,1133.11 630.918,1130.04 633.153,1126.98 635.388,1123.93 637.623,1120.88 \n",
       "  639.858,1117.83 642.093,1114.79 644.327,1111.75 646.562,1108.71 648.797,1105.68 651.032,1102.66 653.267,1099.63 655.502,1096.61 657.736,1093.6 659.971,1090.59 \n",
       "  662.206,1087.58 664.441,1084.58 666.676,1081.58 668.911,1078.58 671.145,1075.59 673.38,1072.6 675.615,1069.62 677.85,1066.64 680.085,1063.66 682.32,1060.69 \n",
       "  684.554,1057.72 686.789,1054.76 689.024,1051.8 691.259,1048.85 693.494,1045.89 695.729,1042.95 697.963,1040 700.198,1037.06 702.433,1034.13 704.668,1031.19 \n",
       "  706.903,1028.27 709.138,1025.34 711.372,1022.42 713.607,1019.51 715.842,1016.59 718.077,1013.69 720.312,1010.78 722.547,1007.88 724.781,1004.99 727.016,1002.09 \n",
       "  729.251,999.205 731.486,996.321 733.721,993.44 735.955,990.564 738.19,987.691 740.425,984.823 742.66,981.958 744.895,979.098 747.13,976.241 749.364,973.389 \n",
       "  751.599,970.54 753.834,967.695 756.069,964.855 758.304,962.018 760.539,959.185 762.773,956.356 765.008,953.532 767.243,950.711 769.478,947.894 771.713,945.081 \n",
       "  773.948,942.272 776.182,939.467 778.417,936.666 780.652,933.869 782.887,931.076 785.122,928.287 787.357,925.501 789.591,922.72 791.826,919.943 794.061,917.17 \n",
       "  796.296,914.4 798.531,911.635 800.766,908.874 803,906.116 805.235,903.363 807.47,900.613 809.705,897.868 811.94,895.126 814.175,892.389 816.409,889.655 \n",
       "  818.644,886.926 820.879,884.2 823.114,881.478 825.349,878.76 827.584,876.047 829.818,873.337 832.053,870.631 834.288,867.929 836.523,865.231 838.758,862.537 \n",
       "  840.993,859.847 843.227,857.161 845.462,854.479 847.697,851.801 849.932,849.127 852.167,846.457 854.402,843.791 856.636,841.129 858.871,838.47 861.106,835.816 \n",
       "  863.341,833.166 865.576,830.519 867.811,827.877 870.045,825.239 872.28,822.604 874.515,819.974 876.75,817.347 878.985,814.725 881.22,812.106 883.454,809.492 \n",
       "  885.689,806.881 887.924,804.274 890.159,801.672 892.394,799.073 894.629,796.478 896.863,793.887 899.098,791.3 901.333,788.718 903.568,786.139 905.803,783.564 \n",
       "  908.038,780.993 910.272,778.426 912.507,775.863 914.742,773.304 916.977,770.749 919.212,768.198 921.447,765.65 923.681,763.107 925.916,760.568 928.151,758.033 \n",
       "  930.386,755.501 932.621,752.974 934.856,750.451 937.09,747.931 939.325,745.416 941.56,742.904 943.795,740.397 946.03,737.893 948.265,735.394 950.499,732.898 \n",
       "  952.734,730.407 954.969,727.919 957.204,725.435 959.439,722.955 961.674,720.48 963.908,718.008 966.143,715.54 968.378,713.076 970.613,710.616 972.848,708.16 \n",
       "  975.083,705.708 977.317,703.26 979.552,700.816 981.787,698.376 984.022,695.94 986.257,693.508 988.492,691.08 990.726,688.656 992.961,686.235 995.196,683.819 \n",
       "  997.431,681.407 999.666,678.999 1001.9,676.594 1004.14,674.194 1006.37,671.797 1008.61,669.405 1010.84,667.016 1013.07,664.632 1015.31,662.251 1017.54,659.875 \n",
       "  1019.78,657.502 1022.01,655.133 1024.25,652.769 1026.48,650.408 1028.72,648.051 1030.95,645.699 1033.19,643.35 1035.42,641.005 1037.66,638.664 1039.89,636.327 \n",
       "  1042.13,633.994 1044.36,631.665 1046.6,629.34 1048.83,627.019 1051.07,624.702 1053.3,622.389 1055.54,620.08 1057.77,617.774 1060.01,615.473 1062.24,613.176 \n",
       "  1064.48,610.883 1066.71,608.593 1068.95,606.308 1071.18,604.027 1073.42,601.749 1075.65,599.476 1077.88,597.206 1080.12,594.941 1082.35,592.679 1084.59,590.421 \n",
       "  1086.82,588.168 1089.06,585.918 1091.29,583.672 1093.53,581.431 1095.76,579.193 1098,576.959 1100.23,574.729 1102.47,572.504 1104.7,570.282 1106.94,568.064 \n",
       "  1109.17,565.85 1111.41,563.64 1113.64,561.434 1115.88,559.232 1118.11,557.034 1120.35,554.839 1122.58,552.649 1124.82,550.463 1127.05,548.281 1129.29,546.103 \n",
       "  1131.52,543.928 1133.76,541.758 1135.99,539.592 1138.23,537.429 1140.46,535.271 1142.7,533.116 1144.93,530.966 1147.16,528.819 1149.4,526.677 1151.63,524.538 \n",
       "  1153.87,522.404 1156.1,520.273 1158.34,518.146 1160.57,516.023 1162.81,513.905 1165.04,511.79 1167.28,509.679 1169.51,507.572 1171.75,505.469 1173.98,503.37 \n",
       "  1176.22,501.275 1178.45,499.184 1180.69,497.097 1182.92,495.014 1185.16,492.935 1187.39,490.86 1189.63,488.789 1191.86,486.722 1194.1,484.659 1196.33,482.599 \n",
       "  1198.57,480.544 1200.8,478.493 1203.04,476.445 1205.27,474.402 1207.51,472.363 1209.74,470.327 1211.97,468.296 1214.21,466.268 1216.44,464.245 1218.68,462.225 \n",
       "  1220.91,460.209 1223.15,458.198 1225.38,456.19 1227.62,454.186 1229.85,452.187 1232.09,450.191 1234.32,448.199 1236.56,446.211 1238.79,444.227 1241.03,442.247 \n",
       "  1243.26,440.271 1245.5,438.299 1247.73,436.331 1249.97,434.367 1252.2,432.407 1254.44,430.451 1256.67,428.499 1258.91,426.551 1261.14,424.606 1263.38,422.666 \n",
       "  1265.61,420.73 1267.85,418.798 1270.08,416.869 1272.32,414.945 1274.55,413.024 1276.79,411.108 1279.02,409.196 1281.25,407.287 1283.49,405.382 1285.72,403.482 \n",
       "  1287.96,401.585 1290.19,399.693 1292.43,397.804 1294.66,395.919 1296.9,394.038 1299.13,392.162 1301.37,390.289 1303.6,388.42 1305.84,386.555 1308.07,384.694 \n",
       "  1310.31,382.837 1312.54,380.984 1314.78,379.135 1317.01,377.29 1319.25,375.449 1321.48,373.612 1323.72,371.779 1325.95,369.95 1328.19,368.124 1330.42,366.303 \n",
       "  1332.66,364.486 1334.89,362.673 1337.13,360.863 1339.36,359.058 1341.6,357.256 1343.83,355.459 1346.06,353.665 1348.3,351.876 1350.53,350.09 1352.77,348.309 \n",
       "  1355,346.531 1357.24,344.758 1359.47,342.988 1361.71,341.222 1363.94,339.46 1366.18,337.703 1368.41,335.949 1370.65,334.199 1372.88,332.453 1375.12,330.711 \n",
       "  1377.35,328.973 1379.59,327.239 1381.82,325.509 1384.06,323.783 1386.29,322.061 1388.53,320.343 1390.76,318.629 1393,316.919 1395.23,315.212 1397.47,313.51 \n",
       "  1399.7,311.812 1401.94,310.118 1404.17,308.427 1406.41,306.741 1408.64,305.058 1410.87,303.38 1413.11,301.705 1415.34,300.035 1417.58,298.368 1419.81,296.706 \n",
       "  1422.05,295.047 1424.28,293.393 1426.52,291.742 1428.75,290.095 1430.99,288.452 1433.22,286.814 1435.46,285.179 1437.69,283.548 1439.93,281.921 1442.16,280.298 \n",
       "  1444.4,278.679 1446.63,277.064 1448.87,275.453 1451.1,273.846 1453.34,272.243 1455.57,270.644 1457.81,269.049 1460.04,267.458 1462.28,265.87 1464.51,264.287 \n",
       "  1466.75,262.708 1468.98,261.133 1471.22,259.561 1473.45,257.994 1475.69,256.43 1477.92,254.871 1480.15,253.315 1482.39,251.764 1484.62,250.216 1486.86,248.673 \n",
       "  1489.09,247.133 1491.33,245.598 1493.56,244.066 1495.8,242.538 1498.03,241.014 1500.27,239.495 1502.5,237.979 1504.74,236.467 1506.97,234.959 1509.21,233.455 \n",
       "  1511.44,231.955 1513.68,230.459 1515.91,228.967 1518.15,227.479 1520.38,225.995 1522.62,224.515 1524.85,223.039 1527.09,221.567 1529.32,220.098 1531.56,218.634 \n",
       "  1533.79,217.174 1536.03,215.718 1538.26,214.265 1540.5,212.817 1542.73,211.373 1544.96,209.932 1547.2,208.496 1549.43,207.063 1551.67,205.635 1553.9,204.21 \n",
       "  1556.14,202.789 1558.37,201.373 1560.61,199.96 1562.84,198.551 1565.08,197.147 1567.31,195.746 1569.55,194.349 1571.78,192.956 1574.02,191.567 1576.25,190.182 \n",
       "  1578.49,188.801 1580.72,187.424 1582.96,186.051 1585.19,184.682 1587.43,183.317 1589.66,181.956 1591.9,180.599 1594.13,179.246 1596.37,177.897 1598.6,176.551 \n",
       "  1600.84,175.21 1603.07,173.873 1605.31,172.539 1607.54,171.21 1609.78,169.885 1612.01,168.563 1614.24,167.246 1616.48,165.932 1618.71,164.623 1620.95,163.317 \n",
       "  1623.18,162.016 1625.42,160.718 1627.65,159.424 1629.89,158.135 1632.12,156.849 1634.36,155.567 1636.59,154.289 1638.83,153.015 1641.06,151.745 1643.3,150.48 \n",
       "  1645.53,149.218 1647.77,147.96 1650,146.706 1652.24,145.456 1654.47,144.21 1656.71,142.967 1658.94,141.729 1661.18,140.495 1663.41,139.265 1665.65,138.039 \n",
       "  1667.88,136.816 1670.12,135.598 1672.35,134.384 1674.59,133.173 1676.82,131.967 1679.05,130.765 1681.29,129.566 1683.52,128.372 1685.76,127.181 1687.99,125.994 \n",
       "  1690.23,124.812 1692.46,123.633 1694.7,122.458 1696.93,121.288 1699.17,120.121 1701.4,118.958 1703.64,117.799 1705.87,116.645 1708.11,115.494 1710.34,114.347 \n",
       "  1712.58,113.204 1714.81,112.065 1717.05,110.93 1719.28,109.799 1721.52,108.672 1723.75,107.549 1725.99,106.43 1728.22,105.314 1730.46,104.203 1732.69,103.096 \n",
       "  1734.93,101.993 1737.16,100.893 1739.4,99.798 1741.63,98.7067 1743.87,97.6193 1746.1,96.5358 1748.33,95.4563 1750.57,94.3808 1752.8,93.3093 1755.04,92.2417 \n",
       "  1757.27,91.1781 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  416.374,127.62 418.609,128.812 420.844,130.008 423.079,131.208 425.314,132.412 427.549,133.62 429.783,134.832 432.018,136.047 434.253,137.267 436.488,138.491 \n",
       "  438.723,139.719 440.958,140.95 443.192,142.186 445.427,143.425 447.662,144.669 449.897,145.917 452.132,147.168 454.367,148.424 456.601,149.683 458.836,150.946 \n",
       "  461.071,152.214 463.306,153.485 465.541,154.76 467.776,156.04 470.01,157.323 472.245,158.61 474.48,159.901 476.715,161.196 478.95,162.496 481.185,163.799 \n",
       "  483.419,165.106 485.654,166.417 487.889,167.732 490.124,169.051 492.359,170.374 494.594,171.7 496.828,173.031 499.063,174.366 501.298,175.705 503.533,177.048 \n",
       "  505.768,178.394 508.003,179.745 510.237,181.1 512.472,182.458 514.707,183.821 516.942,185.187 519.177,186.558 521.412,187.932 523.646,189.311 525.881,190.693 \n",
       "  528.116,192.08 530.351,193.47 532.586,194.864 534.821,196.262 537.055,197.665 539.29,199.071 541.525,200.481 543.76,201.895 545.995,203.313 548.23,204.735 \n",
       "  550.464,206.161 552.699,207.591 554.934,209.025 557.169,210.463 559.404,211.905 561.639,213.351 563.873,214.801 566.108,216.255 568.343,217.713 570.578,219.174 \n",
       "  572.813,220.64 575.048,222.11 577.282,223.583 579.517,225.061 581.752,226.543 583.987,228.028 586.222,229.518 588.457,231.011 590.691,232.509 592.926,234.01 \n",
       "  595.161,235.515 597.396,237.025 599.631,238.538 601.866,240.055 604.1,241.576 606.335,243.102 608.57,244.631 610.805,246.164 613.04,247.701 615.275,249.242 \n",
       "  617.509,250.787 619.744,252.336 621.979,253.889 624.214,255.446 626.449,257.007 628.684,258.572 630.918,260.141 633.153,261.714 635.388,263.29 637.623,264.871 \n",
       "  639.858,266.456 642.093,268.045 644.327,269.637 646.562,271.234 648.797,272.834 651.032,274.439 653.267,276.047 655.502,277.66 657.736,279.276 659.971,280.897 \n",
       "  662.206,282.521 664.441,284.149 666.676,285.782 668.911,287.418 671.145,289.058 673.38,290.703 675.615,292.351 677.85,294.003 680.085,295.659 682.32,297.319 \n",
       "  684.554,298.983 686.789,300.651 689.024,302.323 691.259,303.999 693.494,305.679 695.729,307.363 697.963,309.051 700.198,310.743 702.433,312.438 704.668,314.138 \n",
       "  706.903,315.842 709.138,317.549 711.372,319.261 713.607,320.977 715.842,322.696 718.077,324.42 720.312,326.147 722.547,327.879 724.781,329.614 727.016,331.354 \n",
       "  729.251,333.097 731.486,334.844 733.721,336.596 735.955,338.351 738.19,340.11 740.425,341.873 742.66,343.641 744.895,345.412 747.13,347.187 749.364,348.966 \n",
       "  751.599,350.749 753.834,352.536 756.069,354.327 758.304,356.122 760.539,357.921 762.773,359.724 765.008,361.531 767.243,363.341 769.478,365.156 771.713,366.975 \n",
       "  773.948,368.798 776.182,370.624 778.417,372.455 780.652,374.29 782.887,376.128 785.122,377.971 787.357,379.817 789.591,381.668 791.826,383.522 794.061,385.381 \n",
       "  796.296,387.243 798.531,389.109 800.766,390.98 803,392.854 805.235,394.732 807.47,396.614 809.705,398.501 811.94,400.391 814.175,402.285 816.409,404.183 \n",
       "  818.644,406.085 820.879,407.991 823.114,409.901 825.349,411.815 827.584,413.733 829.818,415.655 832.053,417.581 834.288,419.51 836.523,421.444 838.758,423.382 \n",
       "  840.993,425.324 843.227,427.269 845.462,429.219 847.697,431.173 849.932,433.13 852.167,435.092 854.402,437.057 856.636,439.027 858.871,441 861.106,442.978 \n",
       "  863.341,444.959 865.576,446.944 867.811,448.934 870.045,450.927 872.28,452.924 874.515,454.926 876.75,456.931 878.985,458.94 881.22,460.953 883.454,462.97 \n",
       "  885.689,464.991 887.924,467.016 890.159,469.045 892.394,471.078 894.629,473.115 896.863,475.156 899.098,477.201 901.333,479.25 903.568,481.302 905.803,483.359 \n",
       "  908.038,485.42 910.272,487.484 912.507,489.553 914.742,491.626 916.977,493.702 919.212,495.783 921.447,497.867 923.681,499.956 925.916,502.048 928.151,504.145 \n",
       "  930.386,506.245 932.621,508.35 934.856,510.458 937.09,512.57 939.325,514.686 941.56,516.807 943.795,518.931 946.03,521.059 948.265,523.191 950.499,525.327 \n",
       "  952.734,527.467 954.969,529.611 957.204,531.759 959.439,533.911 961.674,536.067 963.908,538.227 966.143,540.391 968.378,542.559 970.613,544.73 972.848,546.906 \n",
       "  975.083,549.086 977.317,551.27 979.552,553.457 981.787,555.649 984.022,557.845 986.257,560.044 988.492,562.248 990.726,564.455 992.961,566.667 995.196,568.882 \n",
       "  997.431,571.101 999.666,573.325 1001.9,575.552 1004.14,577.783 1006.37,580.019 1008.61,582.258 1010.84,584.501 1013.07,586.748 1015.31,588.999 1017.54,591.254 \n",
       "  1019.78,593.513 1022.01,595.776 1024.25,598.043 1026.48,600.314 1028.72,602.589 1030.95,604.868 1033.19,607.151 1035.42,609.438 1037.66,611.729 1039.89,614.023 \n",
       "  1042.13,616.322 1044.36,618.625 1046.6,620.932 1048.83,623.242 1051.07,625.557 1053.3,627.875 1055.54,630.198 1057.77,632.524 1060.01,634.855 1062.24,637.189 \n",
       "  1064.48,639.528 1066.71,641.87 1068.95,644.216 1071.18,646.567 1073.42,648.921 1075.65,651.279 1077.88,653.641 1080.12,656.007 1082.35,658.378 1084.59,660.752 \n",
       "  1086.82,663.13 1089.06,665.512 1091.29,667.898 1093.53,670.288 1095.76,672.682 1098,675.079 1100.23,677.481 1102.47,679.887 1104.7,682.297 1106.94,684.711 \n",
       "  1109.17,687.128 1111.41,689.55 1113.64,691.976 1115.88,694.405 1118.11,696.839 1120.35,699.277 1122.58,701.718 1124.82,704.164 1127.05,706.613 1129.29,709.066 \n",
       "  1131.52,711.524 1133.76,713.985 1135.99,716.451 1138.23,718.92 1140.46,721.393 1142.7,723.87 1144.93,726.352 1147.16,728.837 1149.4,731.326 1151.63,733.819 \n",
       "  1153.87,736.316 1156.1,738.817 1158.34,741.322 1160.57,743.831 1162.81,746.344 1165.04,748.861 1167.28,751.382 1169.51,753.907 1171.75,756.435 1173.98,758.968 \n",
       "  1176.22,761.505 1178.45,764.045 1180.69,766.59 1182.92,769.139 1185.16,771.691 1187.39,774.248 1189.63,776.808 1191.86,779.373 1194.1,781.941 1196.33,784.514 \n",
       "  1198.57,787.09 1200.8,789.671 1203.04,792.255 1205.27,794.843 1207.51,797.436 1209.74,800.032 1211.97,802.632 1214.21,805.236 1216.44,807.844 1218.68,810.456 \n",
       "  1220.91,813.072 1223.15,815.692 1225.38,818.316 1227.62,820.944 1229.85,823.576 1232.09,826.212 1234.32,828.852 1236.56,831.496 1238.79,834.144 1241.03,836.795 \n",
       "  1243.26,839.451 1245.5,842.111 1247.73,844.775 1249.97,847.442 1252.2,850.114 1254.44,852.789 1256.67,855.469 1258.91,858.152 1261.14,860.84 1263.38,863.531 \n",
       "  1265.61,866.227 1267.85,868.926 1270.08,871.629 1272.32,874.337 1274.55,877.048 1276.79,879.763 1279.02,882.482 1281.25,885.206 1283.49,887.933 1285.72,890.664 \n",
       "  1287.96,893.399 1290.19,896.138 1292.43,898.881 1294.66,901.628 1296.9,904.379 1299.13,907.134 1301.37,909.893 1303.6,912.655 1305.84,915.422 1308.07,918.193 \n",
       "  1310.31,920.968 1312.54,923.746 1314.78,926.529 1317.01,929.316 1319.25,932.106 1321.48,934.901 1323.72,937.699 1325.95,940.502 1328.19,943.308 1330.42,946.119 \n",
       "  1332.66,948.933 1334.89,951.752 1337.13,954.574 1339.36,957.4 1341.6,960.23 1343.83,963.065 1346.06,965.903 1348.3,968.745 1350.53,971.591 1352.77,974.441 \n",
       "  1355,977.295 1357.24,980.153 1359.47,983.015 1361.71,985.881 1363.94,988.751 1366.18,991.625 1368.41,994.503 1370.65,997.385 1372.88,1000.27 1375.12,1003.16 \n",
       "  1377.35,1006.05 1379.59,1008.95 1381.82,1011.85 1384.06,1014.76 1386.29,1017.67 1388.53,1020.58 1390.76,1023.5 1393,1026.42 1395.23,1029.35 1397.47,1032.28 \n",
       "  1399.7,1035.21 1401.94,1038.15 1404.17,1041.09 1406.41,1044.03 1408.64,1046.98 1410.87,1049.94 1413.11,1052.89 1415.34,1055.85 1417.58,1058.82 1419.81,1061.79 \n",
       "  1422.05,1064.76 1424.28,1067.74 1426.52,1070.72 1428.75,1073.7 1430.99,1076.69 1433.22,1079.69 1435.46,1082.68 1437.69,1085.68 1439.93,1088.69 1442.16,1091.7 \n",
       "  1444.4,1094.71 1446.63,1097.73 1448.87,1100.75 1451.1,1103.77 1453.34,1106.8 1455.57,1109.83 1457.81,1112.87 1460.04,1115.91 1462.28,1118.96 1464.51,1122 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  982.73,697.348 984.965,694.913 987.2,692.483 989.435,690.056 991.67,687.634 993.904,685.215 996.139,682.801 998.374,680.39 1000.61,677.983 1002.84,675.581 \n",
       "  1005.08,673.182 1007.31,670.787 1009.55,668.396 1011.78,666.01 1014.02,663.627 1016.25,661.248 1018.49,658.873 1020.72,656.502 1022.96,654.135 1025.19,651.772 \n",
       "  1027.43,649.413 1029.66,647.058 1031.9,644.707 1034.13,642.36 1036.37,640.016 1038.6,637.677 1040.84,635.342 1043.07,633.011 1045.31,630.683 1047.54,628.36 \n",
       "  1049.78,626.041 1052.01,623.725 1054.24,621.414 1056.48,619.106 1058.71,616.803 1060.95,614.503 1063.18,612.208 1065.42,609.916 1067.65,607.628 1069.89,605.345 \n",
       "  1072.12,603.065 1074.36,600.789 1076.59,598.517 1078.83,596.249 1081.06,593.986 1083.3,591.726 1085.53,589.47 1087.77,587.218 1090,584.97 1092.24,582.726 \n",
       "  1094.47,580.486 1096.71,578.25 1098.94,576.018 1101.18,573.789 1103.41,571.565 1105.65,569.345 1107.88,567.129 1110.12,564.917 1112.35,562.708 1114.59,560.504 \n",
       "  1116.82,558.303 1119.06,556.107 1121.29,553.915 1123.52,551.726 1125.76,549.542 1127.99,547.361 1130.23,545.184 1132.46,543.012 1134.7,540.843 1136.93,538.679 \n",
       "  1139.17,536.518 1141.4,534.361 1143.64,532.208 1145.87,530.059 1148.11,527.915 1150.34,525.774 1152.58,523.637 1154.81,521.504 1157.05,519.375 1159.28,517.25 \n",
       "  1161.52,515.129 1163.75,513.012 1165.99,510.899 1168.22,508.789 1170.46,506.684 1172.69,504.583 1174.93,502.486 1177.16,500.393 1179.4,498.303 1181.63,496.218 \n",
       "  1183.87,494.136 1186.1,492.059 1188.33,489.986 1190.57,487.916 1192.8,485.851 1195.04,483.789 1197.27,481.731 1199.51,479.678 1201.74,477.628 1203.98,475.583 \n",
       "  1206.21,473.541 1208.45,471.503 1210.68,469.469 1212.92,467.439 1215.15,465.414 1217.39,463.392 1219.62,461.374 1221.86,459.36 1224.09,457.35 1226.33,455.344 \n",
       "  1228.56,453.342 1230.8,451.344 1233.03,449.35 1235.27,447.359 1237.5,445.373 1239.74,443.391 1241.97,441.413 1244.21,439.439 1246.44,437.468 1248.68,435.502 \n",
       "  1250.91,433.54 1253.15,431.581 1255.38,429.627 1257.61,427.676 1259.85,425.73 1262.08,423.787 1264.32,421.849 1266.55,419.914 1268.79,417.983 1271.02,416.057 \n",
       "  1273.26,414.134 1275.49,412.215 1277.73,410.3 1279.96,408.39 1282.2,406.483 1284.43,404.58 1286.67,402.681 1288.9,400.786 1291.14,398.895 1293.37,397.008 \n",
       "  1295.61,395.125 1297.84,393.246 1300.08,391.371 1302.31,389.5 1304.55,387.632 1306.78,385.769 1309.02,383.91 1311.25,382.055 1313.49,380.203 1315.72,378.356 \n",
       "  1317.96,376.513 1320.19,374.673 1322.42,372.838 1324.66,371.006 1326.89,369.179 1329.13,367.355 1331.36,365.536 1333.6,363.72 1335.83,361.908 1338.07,360.101 \n",
       "  1340.3,358.297 1342.54,356.497 1344.77,354.702 1347.01,352.91 1349.24,351.122 1351.48,349.338 1353.71,347.558 1355.95,345.782 1358.18,344.01 1360.42,342.242 \n",
       "  1362.65,340.478 1364.89,338.718 1367.12,336.962 1369.36,335.21 1371.59,333.462 1373.83,331.717 1376.06,329.977 1378.3,328.241 1380.53,326.509 1382.77,324.78 \n",
       "  1385,323.056 1387.24,321.335 1389.47,319.619 1391.7,317.907 1393.94,316.198 1396.17,314.493 1398.41,312.793 1400.64,311.096 1402.88,309.404 1405.11,307.715 \n",
       "  1407.35,306.03 1409.58,304.349 1411.82,302.673 1414.05,301 1416.29,299.331 1418.52,297.666 1420.76,296.005 1422.99,294.348 1425.23,292.695 1427.46,291.046 \n",
       "  1429.7,289.401 1431.93,287.76 1434.17,286.123 1436.4,284.49 1438.64,282.861 1440.87,281.236 1443.11,279.614 1445.34,277.997 1447.58,276.384 1449.81,274.774 \n",
       "  1452.05,273.169 1454.28,271.568 1456.51,269.97 1458.75,268.377 1460.98,266.787 1463.22,265.202 1465.45,263.62 1467.69,262.043 1469.92,260.469 1472.16,258.899 \n",
       "  1474.39,257.334 1476.63,255.772 1478.86,254.214 1481.1,252.66 1483.33,251.11 1485.57,249.564 1487.8,248.023 1490.04,246.485 1492.27,244.951 1494.51,243.421 \n",
       "  1496.74,241.895 1498.98,240.373 1501.21,238.854 1503.45,237.34 1505.68,235.83 1507.92,234.324 1510.15,232.822 1512.39,231.323 1514.62,229.829 1516.86,228.339 \n",
       "  1519.09,226.852 1521.32,225.37 1523.56,223.892 1525.79,222.417 1528.03,220.947 1530.26,219.48 1532.5,218.017 1534.73,216.559 1536.97,215.104 1539.2,213.654 \n",
       "  1541.44,212.207 1543.67,210.764 1545.91,209.325 1548.14,207.891 1550.38,206.46 1552.61,205.033 1554.85,203.61 1557.08,202.191 1559.32,200.776 1561.55,199.365 \n",
       "  1563.79,197.958 1566.02,196.555 1568.26,195.156 1570.49,193.761 1572.73,192.369 1574.96,190.982 1577.2,189.599 1579.43,188.22 1581.67,186.844 1583.9,185.473 \n",
       "  1586.14,184.106 1588.37,182.742 1590.6,181.383 1592.84,180.027 1595.07,178.676 1597.31,177.328 1599.54,175.985 1601.78,174.645 1604.01,173.31 1606.25,171.978 \n",
       "  1608.48,170.65 1610.72,169.327 1612.95,168.007 1615.19,166.691 1617.42,165.379 1619.66,164.071 1621.89,162.767 1624.13,161.467 1626.36,160.171 1628.6,158.879 \n",
       "  1630.83,157.591 1633.07,156.307 1635.3,155.027 1637.54,153.751 1639.77,152.479 1642.01,151.211 1644.24,149.946 1646.48,148.686 1648.71,147.43 1650.95,146.178 \n",
       "  1653.18,144.929 1655.41,143.685 1657.65,142.444 1659.88,141.208 1662.12,139.975 1664.35,138.747 1666.59,137.522 1668.82,136.302 1671.06,135.085 1673.29,133.872 \n",
       "  1675.53,132.664 1677.76,131.459 1680,130.258 1682.23,129.061 1684.47,127.869 1686.7,126.68 1688.94,125.495 1691.17,124.314 1693.41,123.137 1695.64,121.964 \n",
       "  1697.88,120.795 1700.11,119.63 1702.35,118.469 1704.58,117.312 1706.82,116.158 1709.05,115.009 1711.29,113.864 1713.52,112.723 1715.76,111.585 1717.99,110.452 \n",
       "  1720.23,109.323 1722.46,108.197 1724.69,107.076 1726.93,105.958 1729.16,104.845 1731.4,103.735 1733.63,102.63 1735.87,101.528 1738.1,100.431 1740.34,99.3369 \n",
       "  1742.57,98.2472 1744.81,97.1615 1747.04,96.0797 1749.28,95.002 1751.51,93.9281 1753.75,92.8583 1755.98,91.7924 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"10, 20\" points=\"\n",
       "  416.374,319.42 429.469,326.673 550.551,397.064 623.317,442.259 684.839,482.165 751.669,527.273 813.281,570.482 879.335,618.535 955.865,676.448 1023.88,729.93 \n",
       "  1083.52,778.39 1148.54,832.887 1213.95,889.458 1286.27,954.046 1355.08,1017.49 1426.62,1085.52 1486.85,1144.41 1560.38,1218.33 1629.5,1289.84 1740.23,1408.48 \n",
       "  1757.27,1427.19 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip283)\" d=\"M1465.54 1151.4 L1445.74 1143.2 L1437.54 1123.4 L1445.74 1103.61 L1465.54 1095.4 L1485.33 1103.61 L1493.54 1123.4 L1485.33 1143.2 Z\" fill=\"#ff0000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip283)\" d=\"M982.73 725.348 L962.934 717.144 L954.73 697.348 L962.934 677.552 L982.73 669.348 L1002.53 677.552 L1010.73 697.348 L1002.53 717.144 Z\" fill=\"#0000ff\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M423.526 1547.84 L1197.82 1547.84 L1197.82 844.328 L423.526 844.328  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  423.526,1547.84 1197.82,1547.84 1197.82,844.328 423.526,844.328 423.526,1547.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  439.319,1020.2 534.076,1020.2 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M570.386 976.477 L556.567 1031.94 Q556.005 1034.14 556.005 1036.53 Q556.005 1040.94 558.909 1040.94 Q560.268 1040.94 561.392 1040.05 Q562.517 1039.11 563.36 1037.28 Q564.25 1035.41 564.812 1033.63 Q565.421 1031.85 566.17 1029.08 Q566.405 1028.01 566.639 1027.68 Q566.873 1027.35 567.529 1027.35 Q568.7 1027.35 568.7 1028.29 Q567.529 1034.05 565.796 1037.7 Q563.266 1043.09 558.582 1043.09 Q555.068 1043.09 552.445 1040.65 Q549.868 1038.17 549.868 1034.24 Q549.868 1032.74 550.337 1030.96 L562.423 982.989 L562.751 981.115 Q562.751 980.6 562.563 980.319 Q562.376 980.037 561.252 979.756 Q560.174 979.475 558.019 979.475 Q557.129 979.475 556.708 979.429 Q556.333 979.382 555.958 979.147 Q555.63 978.913 555.63 978.398 Q555.63 977.555 555.958 977.086 Q556.333 976.618 556.614 976.524 Q556.895 976.43 557.457 976.384 Q558.254 976.337 560.924 976.103 Q563.594 975.821 565.889 975.634 Q568.185 975.447 569.169 975.447 Q569.731 975.447 570.012 975.728 Q570.34 975.962 570.386 976.243 L570.386 976.477 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M580.429 1031.34 L580.429 1029.24 Q588.495 1029.24 592.66 1024.94 Q593.808 1024.94 594.004 1025.2 Q594.201 1025.47 594.201 1026.68 L594.201 1064.36 Q594.201 1066.36 595.185 1066.98 Q596.169 1067.6 600.464 1067.6 L602.596 1067.6 L602.596 1069.67 Q600.235 1069.47 591.709 1069.47 Q583.183 1069.47 580.855 1069.67 L580.855 1067.6 L582.986 1067.6 Q587.217 1067.6 588.233 1067.01 Q589.25 1066.39 589.25 1064.36 L589.25 1029.57 Q585.741 1031.34 580.429 1031.34 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M612.62 1018.03 Q612.62 1001.82 618.663 988.751 Q621.24 983.27 624.847 978.679 Q628.454 974.088 630.843 972.074 Q633.232 970.06 633.888 970.06 Q634.825 970.06 634.872 970.996 Q634.872 971.465 633.607 972.636 Q618.148 988.376 618.195 1018.03 Q618.195 1047.78 633.232 1062.91 Q634.872 1064.55 634.872 1065.06 Q634.872 1066 633.888 1066 Q633.232 1066 630.937 1064.08 Q628.641 1062.16 625.081 1057.75 Q621.521 1053.35 618.944 1047.96 Q612.62 1034.89 612.62 1018.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M671.627 1001.73 Q671.627 1003.04 671.018 1003.37 Q670.409 1003.65 668.722 1003.65 L659.728 1003.65 L652.608 1031.94 Q652.046 1034.42 652.046 1036.53 Q652.046 1038.87 652.748 1039.91 Q653.498 1040.94 655.044 1040.94 Q658.089 1040.94 661.368 1038.17 Q664.694 1035.41 667.504 1028.66 Q667.879 1027.77 668.067 1027.59 Q668.301 1027.35 668.91 1027.35 Q670.081 1027.35 670.081 1028.29 Q670.081 1028.62 669.425 1030.11 Q668.816 1031.61 667.458 1033.82 Q666.146 1036.02 664.413 1038.08 Q662.726 1040.14 660.15 1041.64 Q657.573 1043.09 654.81 1043.09 Q650.921 1043.09 648.439 1040.61 Q646.003 1038.13 646.003 1034.24 Q646.003 1032.97 646.986 1028.94 Q647.97 1024.87 653.31 1003.65 L644.832 1003.65 Q643.66 1003.65 643.192 1003.6 Q642.77 1003.55 642.442 1003.32 Q642.161 1003.04 642.161 1002.48 Q642.161 1001.59 642.536 1001.21 Q642.911 1000.79 643.379 1000.74 Q643.895 1000.65 645.066 1000.65 L654.06 1000.65 L657.808 985.425 Q658.182 983.926 659.119 983.082 Q660.103 982.192 660.665 982.099 Q661.227 981.958 661.649 981.958 Q662.914 981.958 663.663 982.661 Q664.413 983.317 664.413 984.535 Q664.413 985.19 660.478 1000.65 L668.91 1000.65 Q669.987 1000.65 670.409 1000.7 Q670.877 1000.74 671.252 1000.98 Q671.627 1001.21 671.627 1001.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M705.268 1019.2 Q703.066 1019.2 703.066 1018.03 Q703.066 1016.86 705.362 1016.86 Q705.643 1016.86 706.111 1016.9 Q706.626 1016.95 706.72 1016.95 L733.75 1016.95 L733.75 989.828 Q733.75 989.734 733.703 989.313 Q733.656 988.844 733.656 988.563 Q733.656 986.268 734.78 986.268 Q735.951 986.268 735.951 988.563 L735.951 1016.95 L763.028 1016.95 Q763.121 1016.95 763.59 1016.9 Q764.058 1016.86 764.339 1016.86 Q766.541 1016.86 766.541 1018.03 Q766.588 1019.2 764.246 1019.2 Q763.965 1019.2 763.543 1019.15 Q763.121 1019.11 763.028 1019.11 L735.951 1019.11 L735.951 1047.59 Q735.951 1049.79 734.78 1049.79 Q733.656 1049.79 733.656 1047.49 Q733.656 1047.21 733.703 1046.74 Q733.75 1046.32 733.75 1046.23 L733.75 1019.11 L706.72 1019.11 Q706.626 1019.11 706.064 1019.15 Q705.549 1019.2 705.268 1019.2 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M803.592 987.252 L803.592 984.254 Q815.116 984.254 821.065 978.117 Q822.705 978.117 822.986 978.492 Q823.267 978.866 823.267 980.6 L823.267 1034.42 Q823.267 1037.28 824.672 1038.17 Q826.077 1039.06 832.214 1039.06 L835.259 1039.06 L835.259 1042.01 Q831.886 1041.73 819.707 1041.73 Q807.527 1041.73 804.201 1042.01 L804.201 1039.06 L807.246 1039.06 Q813.289 1039.06 814.741 1038.22 Q816.193 1037.33 816.193 1034.42 L816.193 984.722 Q811.181 987.252 803.592 987.252 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M849.564 1065.06 Q849.564 1064.59 850.782 1063.42 Q866.24 1047.68 866.24 1018.03 Q866.24 988.282 851.391 973.245 Q849.564 971.512 849.564 970.996 Q849.564 970.06 850.501 970.06 Q851.156 970.06 853.452 971.98 Q855.794 973.901 859.307 978.304 Q862.868 982.708 865.491 988.095 Q871.815 1001.16 871.815 1018.03 Q871.815 1034.24 865.772 1047.31 Q863.196 1052.79 859.588 1057.38 Q855.981 1061.97 853.592 1063.98 Q851.203 1066 850.501 1066 Q849.564 1066 849.564 1065.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 16, 4, 16\" points=\"\n",
       "  439.319,1196.08 534.076,1196.08 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M570.386 1152.35 L556.567 1207.82 Q556.005 1210.02 556.005 1212.41 Q556.005 1216.81 558.909 1216.81 Q560.268 1216.81 561.392 1215.92 Q562.517 1214.99 563.36 1213.16 Q564.25 1211.29 564.812 1209.5 Q565.421 1207.72 566.17 1204.96 Q566.405 1203.88 566.639 1203.56 Q566.873 1203.23 567.529 1203.23 Q568.7 1203.23 568.7 1204.16 Q567.529 1209.93 565.796 1213.58 Q563.266 1218.97 558.582 1218.97 Q555.068 1218.97 552.445 1216.53 Q549.868 1214.05 549.868 1210.11 Q549.868 1208.61 550.337 1206.83 L562.423 1158.87 L562.751 1156.99 Q562.751 1156.48 562.563 1156.2 Q562.376 1155.91 561.252 1155.63 Q560.174 1155.35 558.019 1155.35 Q557.129 1155.35 556.708 1155.31 Q556.333 1155.26 555.958 1155.02 Q555.63 1154.79 555.63 1154.27 Q555.63 1153.43 555.958 1152.96 Q556.333 1152.49 556.614 1152.4 Q556.895 1152.31 557.457 1152.26 Q558.254 1152.21 560.924 1151.98 Q563.594 1151.7 565.889 1151.51 Q568.185 1151.32 569.169 1151.32 Q569.731 1151.32 570.012 1151.6 Q570.34 1151.84 570.386 1152.12 L570.386 1152.35 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M624.763 1227.81 Q625.156 1228.2 625.156 1228.76 Q625.156 1229.31 624.763 1229.71 Q624.369 1230.1 623.812 1230.1 L581.773 1230.1 Q581.216 1230.1 580.822 1229.71 Q580.429 1229.31 580.429 1228.76 Q580.429 1228.2 580.822 1227.81 Q581.216 1227.41 581.773 1227.41 L623.812 1227.41 Q624.369 1227.41 624.763 1227.81 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M632.163 1207.21 L632.163 1205.11 Q640.23 1205.11 644.394 1200.82 Q645.542 1200.82 645.739 1201.08 Q645.935 1201.34 645.935 1202.56 L645.935 1240.23 Q645.935 1242.23 646.919 1242.86 Q647.903 1243.48 652.199 1243.48 L654.33 1243.48 L654.33 1245.55 Q651.969 1245.35 643.443 1245.35 Q634.918 1245.35 632.589 1245.55 L632.589 1243.48 L634.721 1243.48 Q638.951 1243.48 639.967 1242.89 Q640.984 1242.27 640.984 1240.23 L640.984 1205.44 Q637.475 1207.21 632.163 1207.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M675.659 1193.91 Q675.659 1177.7 681.702 1164.63 Q684.278 1159.15 687.885 1154.56 Q691.492 1149.97 693.881 1147.95 Q696.27 1145.94 696.926 1145.94 Q697.863 1145.94 697.91 1146.87 Q697.91 1147.34 696.645 1148.51 Q681.186 1164.25 681.233 1193.91 Q681.233 1223.65 696.27 1238.78 Q697.91 1240.42 697.91 1240.94 Q697.91 1241.87 696.926 1241.87 Q696.27 1241.87 693.975 1239.95 Q691.679 1238.03 688.119 1233.63 Q684.559 1229.23 681.983 1223.84 Q675.659 1210.77 675.659 1193.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M734.665 1177.6 Q734.665 1178.92 734.056 1179.24 Q733.447 1179.52 731.761 1179.52 L722.766 1179.52 L715.646 1207.82 Q715.084 1210.3 715.084 1212.41 Q715.084 1214.75 715.787 1215.78 Q716.536 1216.81 718.082 1216.81 Q721.127 1216.81 724.406 1214.05 Q727.732 1211.29 730.543 1204.54 Q730.918 1203.65 731.105 1203.46 Q731.339 1203.23 731.948 1203.23 Q733.119 1203.23 733.119 1204.16 Q733.119 1204.49 732.463 1205.99 Q731.854 1207.49 730.496 1209.69 Q729.184 1211.89 727.451 1213.96 Q725.765 1216.02 723.188 1217.52 Q720.612 1218.97 717.848 1218.97 Q713.96 1218.97 711.477 1216.48 Q709.041 1214 709.041 1210.11 Q709.041 1208.85 710.025 1204.82 Q711.008 1200.74 716.349 1179.52 L707.87 1179.52 Q706.699 1179.52 706.23 1179.48 Q705.809 1179.43 705.481 1179.2 Q705.2 1178.92 705.2 1178.35 Q705.2 1177.46 705.574 1177.09 Q705.949 1176.67 706.418 1176.62 Q706.933 1176.53 708.104 1176.53 L717.098 1176.53 L720.846 1161.3 Q721.221 1159.8 722.158 1158.96 Q723.141 1158.07 723.703 1157.98 Q724.266 1157.84 724.687 1157.84 Q725.952 1157.84 726.701 1158.54 Q727.451 1159.19 727.451 1160.41 Q727.451 1161.07 723.516 1176.53 L731.948 1176.53 Q733.026 1176.53 733.447 1176.57 Q733.916 1176.62 734.29 1176.85 Q734.665 1177.09 734.665 1177.6 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M768.306 1195.08 Q766.105 1195.08 766.105 1193.91 Q766.105 1192.73 768.4 1192.73 Q768.681 1192.73 769.149 1192.78 Q769.665 1192.83 769.758 1192.83 L796.788 1192.83 L796.788 1165.7 Q796.788 1165.61 796.741 1165.19 Q796.694 1164.72 796.694 1164.44 Q796.694 1162.14 797.818 1162.14 Q798.99 1162.14 798.99 1164.44 L798.99 1192.83 L826.066 1192.83 Q826.16 1192.83 826.628 1192.78 Q827.097 1192.73 827.378 1192.73 Q829.579 1192.73 829.579 1193.91 Q829.626 1195.08 827.284 1195.08 Q827.003 1195.08 826.581 1195.03 Q826.16 1194.98 826.066 1194.98 L798.99 1194.98 L798.99 1223.46 Q798.99 1225.67 797.818 1225.67 Q796.694 1225.67 796.694 1223.37 Q796.694 1223.09 796.741 1222.62 Q796.788 1222.2 796.788 1222.11 L796.788 1194.98 L769.758 1194.98 Q769.665 1194.98 769.103 1195.03 Q768.587 1195.08 768.306 1195.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M866.63 1163.13 L866.63 1160.13 Q878.154 1160.13 884.103 1153.99 Q885.743 1153.99 886.024 1154.37 Q886.305 1154.74 886.305 1156.48 L886.305 1210.3 Q886.305 1213.16 887.71 1214.05 Q889.116 1214.94 895.252 1214.94 L898.297 1214.94 L898.297 1217.89 Q894.924 1217.61 882.745 1217.61 Q870.565 1217.61 867.239 1217.89 L867.239 1214.94 L870.284 1214.94 Q876.327 1214.94 877.779 1214.1 Q879.231 1213.21 879.231 1210.3 L879.231 1160.6 Q874.219 1163.13 866.63 1163.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M912.602 1240.94 Q912.602 1240.47 913.82 1239.3 Q929.279 1223.56 929.279 1193.91 Q929.279 1164.16 914.429 1149.12 Q912.602 1147.39 912.602 1146.87 Q912.602 1145.94 913.539 1145.94 Q914.195 1145.94 916.49 1147.86 Q918.832 1149.78 922.346 1154.18 Q925.906 1158.58 928.529 1163.97 Q934.853 1177.04 934.853 1193.91 Q934.853 1210.11 928.81 1223.18 Q926.234 1228.66 922.627 1233.26 Q919.02 1237.85 916.631 1239.86 Q914.242 1241.87 913.539 1241.87 Q912.602 1241.87 912.602 1240.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"4, 8\" points=\"\n",
       "  439.319,1371.96 534.076,1371.96 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M715.336 1297.86 Q715.336 1303.1 711.448 1307.93 Q707.606 1312.75 701.329 1315.71 Q695.099 1318.61 688.4 1318.61 L672.098 1318.61 L666.149 1342.59 Q666.102 1342.73 665.961 1343.34 Q665.821 1343.91 665.821 1344.23 Q665.821 1345.41 667.273 1345.69 Q668.772 1345.97 672.098 1345.97 Q674.253 1345.97 674.581 1346.34 Q674.768 1346.58 674.768 1347 Q674.768 1347.65 674.581 1348.12 Q674.393 1348.54 674.018 1348.68 Q673.691 1348.82 673.456 1348.87 Q673.222 1348.92 672.847 1348.92 Q671.864 1348.92 669.756 1348.82 Q667.694 1348.73 666.617 1348.73 L660.48 1348.64 L648.301 1348.92 Q646.848 1348.92 646.848 1347.75 Q646.848 1346.86 647.223 1346.48 Q647.598 1346.06 648.02 1346.01 Q648.441 1345.97 649.519 1345.97 Q651.861 1345.97 653.266 1345.83 Q654.672 1345.69 655.562 1345.5 Q656.498 1345.26 656.967 1344.61 Q657.482 1343.95 657.716 1343.39 Q657.951 1342.78 658.279 1341.42 L671.114 1289.89 Q671.489 1288.35 671.489 1288.11 Q671.489 1287.32 671.02 1287.04 Q670.599 1286.71 669.381 1286.57 Q667.039 1286.38 665.258 1286.38 Q664.087 1286.38 663.619 1286.33 Q663.197 1286.29 662.823 1286.05 Q662.495 1285.77 662.495 1285.21 Q662.495 1284.32 662.869 1283.94 Q663.291 1283.52 663.759 1283.48 Q664.228 1283.38 665.352 1283.38 L696.457 1283.38 Q705.405 1283.38 710.37 1287.65 Q715.336 1291.91 715.336 1297.86 M706.435 1295.56 Q706.435 1286.38 693.365 1286.38 L684.184 1286.38 Q681.139 1286.38 680.389 1286.94 Q679.64 1287.46 678.984 1290.03 L672.473 1316.13 L686.011 1316.13 Q695.099 1316.13 700.767 1311.02 Q703.343 1308.68 704.889 1303.81 Q706.435 1298.93 706.435 1295.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M570.348 1374.52 L800.055 1374.52 L800.055 1369.4 L570.348 1369.4  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M638.836 1408.84 Q638.836 1414.08 634.948 1418.91 Q631.106 1423.73 624.829 1426.68 Q618.599 1429.59 611.9 1429.59 L595.598 1429.59 L589.649 1453.57 Q589.602 1453.71 589.461 1454.32 Q589.321 1454.88 589.321 1455.21 Q589.321 1456.38 590.773 1456.66 Q592.272 1456.95 595.598 1456.95 Q597.753 1456.95 598.081 1457.32 Q598.268 1457.55 598.268 1457.98 Q598.268 1458.63 598.081 1459.1 Q597.893 1459.52 597.518 1459.66 Q597.191 1459.8 596.956 1459.85 Q596.722 1459.9 596.347 1459.9 Q595.364 1459.9 593.256 1459.8 Q591.194 1459.71 590.117 1459.71 L583.98 1459.62 L571.801 1459.9 Q570.348 1459.9 570.348 1458.73 Q570.348 1457.84 570.723 1457.46 Q571.098 1457.04 571.52 1456.99 Q571.941 1456.95 573.019 1456.95 Q575.361 1456.95 576.766 1456.81 Q578.172 1456.66 579.062 1456.48 Q579.998 1456.24 580.467 1455.59 Q580.982 1454.93 581.216 1454.37 Q581.451 1453.76 581.779 1452.4 L594.614 1400.87 Q594.989 1399.33 594.989 1399.09 Q594.989 1398.3 594.52 1398.01 Q594.099 1397.69 592.881 1397.55 Q590.539 1397.36 588.758 1397.36 Q587.587 1397.36 587.119 1397.31 Q586.697 1397.27 586.323 1397.03 Q585.995 1396.75 585.995 1396.19 Q585.995 1395.3 586.369 1394.92 Q586.791 1394.5 587.259 1394.45 Q587.728 1394.36 588.852 1394.36 L619.957 1394.36 Q628.905 1394.36 633.87 1398.62 Q638.836 1402.89 638.836 1408.84 M629.935 1406.54 Q629.935 1397.36 616.865 1397.36 L607.684 1397.36 Q604.639 1397.36 603.889 1397.92 Q603.14 1398.44 602.484 1401.01 L595.973 1427.11 L609.511 1427.11 Q618.599 1427.11 624.267 1422 Q626.843 1419.66 628.389 1414.79 Q629.935 1409.91 629.935 1406.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M721.264 1434.55 Q721.826 1435.12 721.826 1435.91 Q721.826 1436.71 721.264 1437.27 Q720.702 1437.83 719.906 1437.83 L659.851 1437.83 Q659.054 1437.83 658.492 1437.27 Q657.93 1436.71 657.93 1435.91 Q657.93 1435.12 658.492 1434.55 Q659.054 1433.99 659.851 1433.99 L719.906 1433.99 Q720.702 1433.99 721.264 1434.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M758.456 1405.14 L758.456 1402.14 Q769.979 1402.14 775.929 1396 Q777.568 1396 777.849 1396.38 Q778.13 1396.75 778.13 1398.48 L778.13 1452.31 Q778.13 1455.17 779.536 1456.06 Q780.941 1456.95 787.078 1456.95 L790.123 1456.95 L790.123 1459.9 Q786.75 1459.62 774.57 1459.62 Q762.391 1459.62 759.065 1459.9 L759.065 1456.95 L762.11 1456.95 Q768.153 1456.95 769.605 1456.1 Q771.057 1455.21 771.057 1452.31 L771.057 1402.61 Q766.045 1405.14 758.456 1405.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M853.469 1341.77 L852.649 1343.11 Q847.566 1340.91 841.238 1337.41 Q834.909 1340.91 829.826 1343.11 L829.039 1341.77 Q834.581 1336.95 841.238 1333.24 Q847.96 1336.98 853.469 1341.77 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M858.077 1359.64 Q858.077 1362.27 856.437 1363.76 Q854.798 1365.22 852.924 1365.22 Q851.144 1365.22 850.207 1364.19 Q849.27 1363.16 849.27 1361.84 Q849.27 1360.06 850.582 1358.52 Q851.893 1356.97 853.861 1356.64 Q851.94 1355.43 849.083 1355.43 Q847.209 1355.43 845.569 1356.41 Q843.976 1357.39 842.993 1358.66 Q842.056 1359.92 841.213 1361.75 Q840.416 1363.53 840.088 1364.61 Q839.807 1365.64 839.573 1366.76 L836.294 1379.88 Q834.701 1386.11 834.701 1388.31 Q834.701 1391.03 836.013 1392.85 Q837.325 1394.63 839.948 1394.63 Q840.978 1394.63 842.15 1394.35 Q843.321 1394.03 844.82 1393.18 Q846.366 1392.29 847.724 1390.98 Q849.129 1389.62 850.488 1387.33 Q851.846 1385.03 852.736 1382.08 Q853.018 1381.05 853.954 1381.05 Q855.126 1381.05 855.126 1381.99 Q855.126 1382.78 854.47 1384.47 Q853.861 1386.11 852.502 1388.26 Q851.191 1390.37 849.457 1392.29 Q847.724 1394.17 845.148 1395.48 Q842.571 1396.79 839.76 1396.79 Q835.732 1396.79 833.062 1394.63 Q830.391 1392.48 829.408 1389.48 Q829.174 1389.9 828.846 1390.47 Q828.518 1391.03 827.534 1392.29 Q826.597 1393.51 825.52 1394.45 Q824.442 1395.34 822.756 1396.04 Q821.116 1396.79 819.336 1396.79 Q817.088 1396.79 815.073 1396.13 Q813.106 1395.48 811.7 1393.98 Q810.295 1392.48 810.295 1390.42 Q810.295 1388.12 811.841 1386.53 Q813.434 1384.89 815.588 1384.89 Q816.947 1384.89 818.024 1385.69 Q819.149 1386.48 819.149 1388.22 Q819.149 1390.14 817.837 1391.59 Q816.525 1393.04 814.652 1393.42 Q816.572 1394.63 819.43 1394.63 Q822.522 1394.63 824.957 1391.92 Q827.393 1389.2 828.565 1384.66 Q831.469 1373.74 832.593 1368.87 Q833.717 1363.95 833.717 1361.84 Q833.717 1359.88 833.202 1358.52 Q832.687 1357.16 831.797 1356.55 Q830.954 1355.89 830.157 1355.66 Q829.408 1355.43 828.565 1355.43 Q827.159 1355.43 825.566 1355.99 Q824.021 1356.55 822.147 1357.86 Q820.32 1359.13 818.587 1361.75 Q816.853 1364.37 815.682 1367.98 Q815.448 1369.06 814.417 1369.06 Q813.293 1369.01 813.293 1368.07 Q813.293 1367.28 813.902 1365.64 Q814.558 1363.95 815.87 1361.84 Q817.228 1359.74 818.961 1357.86 Q820.741 1355.94 823.318 1354.63 Q825.941 1353.32 828.752 1353.32 Q830.017 1353.32 831.235 1353.6 Q832.499 1353.83 833.999 1354.54 Q835.544 1355.24 836.903 1356.78 Q838.261 1358.33 839.105 1360.58 Q839.667 1359.5 840.416 1358.47 Q841.213 1357.44 842.431 1356.18 Q843.695 1354.86 845.429 1354.11 Q847.209 1353.32 849.176 1353.32 Q851.097 1353.32 852.971 1353.83 Q854.845 1354.3 856.437 1355.85 Q858.077 1357.35 858.077 1359.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M858.685 1371.73 Q858.685 1355.52 864.728 1342.45 Q867.305 1336.97 870.912 1332.38 Q874.519 1327.79 876.908 1325.77 Q879.297 1323.76 879.953 1323.76 Q880.89 1323.76 880.937 1324.7 Q880.937 1325.16 879.672 1326.34 Q864.213 1342.07 864.26 1371.73 Q864.26 1401.47 879.297 1416.61 Q880.937 1418.24 880.937 1418.76 Q880.937 1419.7 879.953 1419.7 Q879.297 1419.7 877.002 1417.78 Q874.706 1415.86 871.146 1411.45 Q867.586 1407.05 865.009 1401.66 Q858.685 1388.59 858.685 1371.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M917.692 1355.43 Q917.692 1356.74 917.083 1357.07 Q916.474 1357.35 914.787 1357.35 L905.793 1357.35 L898.673 1385.64 Q898.111 1388.12 898.111 1390.23 Q898.111 1392.57 898.813 1393.6 Q899.563 1394.63 901.109 1394.63 Q904.154 1394.63 907.433 1391.87 Q910.759 1389.11 913.569 1382.36 Q913.944 1381.47 914.132 1381.28 Q914.366 1381.05 914.975 1381.05 Q916.146 1381.05 916.146 1381.99 Q916.146 1382.31 915.49 1383.81 Q914.881 1385.31 913.523 1387.51 Q912.211 1389.72 910.478 1391.78 Q908.791 1393.84 906.215 1395.34 Q903.638 1396.79 900.874 1396.79 Q896.986 1396.79 894.504 1394.31 Q892.068 1391.82 892.068 1387.94 Q892.068 1386.67 893.051 1382.64 Q894.035 1378.57 899.375 1357.35 L890.897 1357.35 Q889.725 1357.35 889.257 1357.3 Q888.835 1357.25 888.507 1357.02 Q888.226 1356.74 888.226 1356.18 Q888.226 1355.29 888.601 1354.91 Q888.976 1354.49 889.444 1354.44 Q889.96 1354.35 891.131 1354.35 L900.125 1354.35 L903.873 1339.12 Q904.247 1337.62 905.184 1336.78 Q906.168 1335.89 906.73 1335.8 Q907.292 1335.66 907.714 1335.66 Q908.979 1335.66 909.728 1336.36 Q910.478 1337.02 910.478 1338.23 Q910.478 1338.89 906.543 1354.35 L914.975 1354.35 Q916.052 1354.35 916.474 1354.4 Q916.942 1354.44 917.317 1354.68 Q917.692 1354.91 917.692 1355.43 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M951.333 1372.9 Q949.131 1372.9 949.131 1371.73 Q949.131 1370.56 951.427 1370.56 Q951.708 1370.56 952.176 1370.6 Q952.691 1370.65 952.785 1370.65 L979.815 1370.65 L979.815 1343.53 Q979.815 1343.43 979.768 1343.01 Q979.721 1342.54 979.721 1342.26 Q979.721 1339.97 980.845 1339.97 Q982.016 1339.97 982.016 1342.26 L982.016 1370.65 L1009.09 1370.65 Q1009.19 1370.65 1009.65 1370.6 Q1010.12 1370.56 1010.4 1370.56 Q1012.61 1370.56 1012.61 1371.73 Q1012.65 1372.9 1010.31 1372.9 Q1010.03 1372.9 1009.61 1372.85 Q1009.19 1372.81 1009.09 1372.81 L982.016 1372.81 L982.016 1401.29 Q982.016 1403.49 980.845 1403.49 Q979.721 1403.49 979.721 1401.19 Q979.721 1400.91 979.768 1400.44 Q979.815 1400.02 979.815 1399.93 L979.815 1372.81 L952.785 1372.81 Q952.691 1372.81 952.129 1372.85 Q951.614 1372.9 951.333 1372.9 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1049.66 1340.95 L1049.66 1337.95 Q1061.18 1337.95 1067.13 1331.82 Q1068.77 1331.82 1069.05 1332.19 Q1069.33 1332.57 1069.33 1334.3 L1069.33 1388.12 Q1069.33 1390.98 1070.74 1391.87 Q1072.14 1392.76 1078.28 1392.76 L1081.32 1392.76 L1081.32 1395.71 Q1077.95 1395.43 1065.77 1395.43 Q1053.59 1395.43 1050.27 1395.71 L1050.27 1392.76 L1053.31 1392.76 Q1059.35 1392.76 1060.81 1391.92 Q1062.26 1391.03 1062.26 1388.12 L1062.26 1338.42 Q1057.25 1340.95 1049.66 1340.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1097.16 1418.76 Q1097.16 1418.29 1098.38 1417.12 Q1113.84 1401.38 1113.84 1371.73 Q1113.84 1341.98 1098.99 1326.94 Q1097.16 1325.21 1097.16 1324.7 Q1097.16 1323.76 1098.1 1323.76 Q1098.76 1323.76 1101.05 1325.68 Q1103.4 1327.6 1106.91 1332 Q1110.47 1336.41 1113.09 1341.79 Q1119.42 1354.86 1119.42 1371.73 Q1119.42 1387.94 1113.37 1401.01 Q1110.8 1406.49 1107.19 1411.08 Q1103.58 1415.67 1101.19 1417.68 Q1098.8 1419.7 1098.1 1419.7 Q1097.16 1419.7 1097.16 1418.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1129.44 1337.73 Q1129.44 1336.51 1129.53 1336.15 Q1129.67 1335.79 1130.19 1335.24 L1143.08 1320.87 Q1150.13 1312.94 1150.13 1306.02 Q1150.13 1301.53 1147.77 1298.31 Q1145.44 1295.1 1141.14 1295.1 Q1138.19 1295.1 1135.7 1296.9 Q1133.21 1298.71 1132.06 1301.92 Q1132.26 1301.85 1132.94 1301.85 Q1134.62 1301.85 1135.54 1302.9 Q1136.49 1303.95 1136.49 1305.36 Q1136.49 1307.17 1135.31 1308.05 Q1134.16 1308.9 1133.01 1308.9 Q1132.55 1308.9 1131.93 1308.81 Q1131.34 1308.71 1130.39 1307.79 Q1129.44 1306.84 1129.44 1305.17 Q1129.44 1300.48 1132.98 1296.74 Q1136.55 1293 1141.99 1293 Q1148.16 1293 1152.19 1296.67 Q1156.26 1300.31 1156.26 1306.02 Q1156.26 1308.02 1155.64 1309.86 Q1155.05 1311.66 1154.23 1313.07 Q1153.44 1314.48 1151.27 1316.74 Q1149.11 1319 1147.37 1320.61 Q1145.63 1322.22 1141.73 1325.63 L1134.62 1332.55 L1146.72 1332.55 Q1152.62 1332.55 1153.08 1332.02 Q1153.73 1331.07 1154.55 1326.05 L1156.26 1326.05 L1154.36 1337.73 L1129.44 1337.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M2131.4 1599.58 L3552.76 1599.58 L3552.76 47.2441 L2131.4 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip284\">\n",
       "    <rect x=\"2131\" y=\"47\" width=\"1422\" height=\"1553\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2171.63,1599.58 2171.63,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2395.11,1599.58 2395.11,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2618.6,1599.58 2618.6,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2842.08,1599.58 2842.08,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3065.56,1599.58 3065.56,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3289.05,1599.58 3289.05,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3512.53,1599.58 3512.53,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1599.58 3552.76,1599.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2171.63,1599.58 2171.63,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2395.11,1599.58 2395.11,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2618.6,1599.58 2618.6,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2842.08,1599.58 2842.08,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3065.56,1599.58 3065.56,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3289.05,1599.58 3289.05,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3512.53,1599.58 3512.53,1580.68 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2127.05 1651.82 Q2119.82 1651.82 2116.17 1658.95 Q2112.56 1666.03 2112.56 1680.29 Q2112.56 1694.5 2116.17 1701.63 Q2119.82 1708.72 2127.05 1708.72 Q2134.31 1708.72 2137.93 1701.63 Q2141.58 1694.5 2141.58 1680.29 Q2141.58 1666.03 2137.93 1658.95 Q2134.31 1651.82 2127.05 1651.82 M2127.05 1644.41 Q2138.67 1644.41 2144.78 1653.62 Q2150.93 1662.79 2150.93 1680.29 Q2150.93 1697.74 2144.78 1706.96 Q2138.67 1716.12 2127.05 1716.12 Q2115.43 1716.12 2109.27 1706.96 Q2103.16 1697.74 2103.16 1680.29 Q2103.16 1662.79 2109.27 1653.62 Q2115.43 1644.41 2127.05 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2167.37 1703.02 L2177.14 1703.02 L2177.14 1714.78 L2167.37 1714.78 L2167.37 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2225.84 1677.51 Q2232.55 1678.95 2236.3 1683.48 Q2240.1 1688.02 2240.1 1694.69 Q2240.1 1704.92 2233.06 1710.52 Q2226.03 1716.12 2213.06 1716.12 Q2208.71 1716.12 2204.08 1715.24 Q2199.5 1714.41 2194.59 1712.7 L2194.59 1703.67 Q2198.48 1705.94 2203.11 1707.09 Q2207.74 1708.25 2212.79 1708.25 Q2221.58 1708.25 2226.17 1704.78 Q2230.8 1701.31 2230.8 1694.69 Q2230.8 1688.58 2226.49 1685.15 Q2222.23 1681.68 2214.59 1681.68 L2206.54 1681.68 L2206.54 1673.99 L2214.96 1673.99 Q2221.86 1673.99 2225.52 1671.26 Q2229.18 1668.48 2229.18 1663.3 Q2229.18 1657.97 2225.38 1655.15 Q2221.63 1652.28 2214.59 1652.28 Q2210.75 1652.28 2206.35 1653.11 Q2201.95 1653.95 2196.68 1655.71 L2196.68 1647.37 Q2202 1645.89 2206.63 1645.15 Q2211.31 1644.41 2215.43 1644.41 Q2226.07 1644.41 2232.28 1649.27 Q2238.48 1654.09 2238.48 1662.33 Q2238.48 1668.07 2235.19 1672.05 Q2231.91 1675.98 2225.84 1677.51 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2349.4 1651.82 Q2342.17 1651.82 2338.52 1658.95 Q2334.9 1666.03 2334.9 1680.29 Q2334.9 1694.5 2338.52 1701.63 Q2342.17 1708.72 2349.4 1708.72 Q2356.66 1708.72 2360.27 1701.63 Q2363.93 1694.5 2363.93 1680.29 Q2363.93 1666.03 2360.27 1658.95 Q2356.66 1651.82 2349.4 1651.82 M2349.4 1644.41 Q2361.02 1644.41 2367.13 1653.62 Q2373.28 1662.79 2373.28 1680.29 Q2373.28 1697.74 2367.13 1706.96 Q2361.02 1716.12 2349.4 1716.12 Q2337.77 1716.12 2331.62 1706.96 Q2325.51 1697.74 2325.51 1680.29 Q2325.51 1662.79 2331.62 1653.62 Q2337.77 1644.41 2349.4 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2389.72 1703.02 L2399.49 1703.02 L2399.49 1714.78 L2389.72 1714.78 L2389.72 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2445.55 1653.81 L2421.94 1690.71 L2445.55 1690.71 L2445.55 1653.81 M2443.1 1645.66 L2454.86 1645.66 L2454.86 1690.71 L2464.72 1690.71 L2464.72 1698.48 L2454.86 1698.48 L2454.86 1714.78 L2445.55 1714.78 L2445.55 1698.48 L2414.35 1698.48 L2414.35 1689.46 L2443.1 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2574.36 1651.82 Q2567.14 1651.82 2563.48 1658.95 Q2559.87 1666.03 2559.87 1680.29 Q2559.87 1694.5 2563.48 1701.63 Q2567.14 1708.72 2574.36 1708.72 Q2581.63 1708.72 2585.24 1701.63 Q2588.9 1694.5 2588.9 1680.29 Q2588.9 1666.03 2585.24 1658.95 Q2581.63 1651.82 2574.36 1651.82 M2574.36 1644.41 Q2585.98 1644.41 2592.09 1653.62 Q2598.25 1662.79 2598.25 1680.29 Q2598.25 1697.74 2592.09 1706.96 Q2585.98 1716.12 2574.36 1716.12 Q2562.74 1716.12 2556.58 1706.96 Q2550.47 1697.74 2550.47 1680.29 Q2550.47 1662.79 2556.58 1653.62 Q2562.74 1644.41 2574.36 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2614.68 1703.02 L2624.45 1703.02 L2624.45 1714.78 L2614.68 1714.78 L2614.68 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2644.92 1645.66 L2681.63 1645.66 L2681.63 1653.53 L2653.48 1653.53 L2653.48 1670.47 Q2655.52 1669.78 2657.55 1669.46 Q2659.59 1669.09 2661.63 1669.09 Q2673.2 1669.09 2679.96 1675.43 Q2686.72 1681.77 2686.72 1692.6 Q2686.72 1703.76 2679.78 1709.97 Q2672.83 1716.12 2660.19 1716.12 Q2655.84 1716.12 2651.3 1715.38 Q2646.81 1714.64 2642 1713.16 L2642 1703.76 Q2646.17 1706.03 2650.61 1707.14 Q2655.05 1708.25 2660.01 1708.25 Q2668.02 1708.25 2672.69 1704.04 Q2677.37 1699.83 2677.37 1692.6 Q2677.37 1685.38 2672.69 1681.17 Q2668.02 1676.96 2660.01 1676.96 Q2656.26 1676.96 2652.51 1677.79 Q2648.8 1678.62 2644.92 1680.38 L2644.92 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2796.69 1651.82 Q2789.46 1651.82 2785.81 1658.95 Q2782.2 1666.03 2782.2 1680.29 Q2782.2 1694.5 2785.81 1701.63 Q2789.46 1708.72 2796.69 1708.72 Q2803.95 1708.72 2807.57 1701.63 Q2811.22 1694.5 2811.22 1680.29 Q2811.22 1666.03 2807.57 1658.95 Q2803.95 1651.82 2796.69 1651.82 M2796.69 1644.41 Q2808.31 1644.41 2814.42 1653.62 Q2820.57 1662.79 2820.57 1680.29 Q2820.57 1697.74 2814.42 1706.96 Q2808.31 1716.12 2796.69 1716.12 Q2785.07 1716.12 2778.91 1706.96 Q2772.8 1697.74 2772.8 1680.29 Q2772.8 1662.79 2778.91 1653.62 Q2785.07 1644.41 2796.69 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2837.01 1703.02 L2846.78 1703.02 L2846.78 1714.78 L2837.01 1714.78 L2837.01 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2888.31 1676.49 Q2882.01 1676.49 2878.31 1680.8 Q2874.65 1685.1 2874.65 1692.6 Q2874.65 1700.06 2878.31 1704.41 Q2882.01 1708.72 2888.31 1708.72 Q2894.6 1708.72 2898.26 1704.41 Q2901.96 1700.06 2901.96 1692.6 Q2901.96 1685.1 2898.26 1680.8 Q2894.6 1676.49 2888.31 1676.49 M2906.87 1647.19 L2906.87 1655.71 Q2903.35 1654.04 2899.74 1653.16 Q2896.18 1652.28 2892.66 1652.28 Q2883.4 1652.28 2878.49 1658.53 Q2873.63 1664.78 2872.94 1677.42 Q2875.67 1673.39 2879.79 1671.26 Q2883.91 1669.09 2888.86 1669.09 Q2899.28 1669.09 2905.3 1675.43 Q2911.36 1681.72 2911.36 1692.6 Q2911.36 1703.25 2905.06 1709.69 Q2898.77 1716.12 2888.31 1716.12 Q2876.32 1716.12 2869.97 1706.96 Q2863.63 1697.74 2863.63 1680.29 Q2863.63 1663.9 2871.41 1654.18 Q2879.19 1644.41 2892.29 1644.41 Q2895.81 1644.41 2899.37 1645.1 Q2902.98 1645.8 2906.87 1647.19 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3021.23 1651.82 Q3014.01 1651.82 3010.35 1658.95 Q3006.74 1666.03 3006.74 1680.29 Q3006.74 1694.5 3010.35 1701.63 Q3014.01 1708.72 3021.23 1708.72 Q3028.5 1708.72 3032.11 1701.63 Q3035.77 1694.5 3035.77 1680.29 Q3035.77 1666.03 3032.11 1658.95 Q3028.5 1651.82 3021.23 1651.82 M3021.23 1644.41 Q3032.85 1644.41 3038.97 1653.62 Q3045.12 1662.79 3045.12 1680.29 Q3045.12 1697.74 3038.97 1706.96 Q3032.85 1716.12 3021.23 1716.12 Q3009.61 1716.12 3003.46 1706.96 Q2997.35 1697.74 2997.35 1680.29 Q2997.35 1662.79 3003.46 1653.62 Q3009.61 1644.41 3021.23 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3061.56 1703.02 L3071.33 1703.02 L3071.33 1714.78 L3061.56 1714.78 L3061.56 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3089.34 1645.66 L3133.78 1645.66 L3133.78 1649.64 L3108.69 1714.78 L3098.92 1714.78 L3122.53 1653.53 L3089.34 1653.53 L3089.34 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3243.91 1651.82 Q3236.68 1651.82 3233.03 1658.95 Q3229.42 1666.03 3229.42 1680.29 Q3229.42 1694.5 3233.03 1701.63 Q3236.68 1708.72 3243.91 1708.72 Q3251.18 1708.72 3254.79 1701.63 Q3258.44 1694.5 3258.44 1680.29 Q3258.44 1666.03 3254.79 1658.95 Q3251.18 1651.82 3243.91 1651.82 M3243.91 1644.41 Q3255.53 1644.41 3261.64 1653.62 Q3267.8 1662.79 3267.8 1680.29 Q3267.8 1697.74 3261.64 1706.96 Q3255.53 1716.12 3243.91 1716.12 Q3232.29 1716.12 3226.13 1706.96 Q3220.02 1697.74 3220.02 1680.29 Q3220.02 1662.79 3226.13 1653.62 Q3232.29 1644.41 3243.91 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3284.23 1703.02 L3294 1703.02 L3294 1714.78 L3284.23 1714.78 L3284.23 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3334.37 1681.96 Q3327.7 1681.96 3323.86 1685.52 Q3320.06 1689.09 3320.06 1695.34 Q3320.06 1701.59 3323.86 1705.15 Q3327.7 1708.72 3334.37 1708.72 Q3341.04 1708.72 3344.88 1705.15 Q3348.72 1701.54 3348.72 1695.34 Q3348.72 1689.09 3344.88 1685.52 Q3341.08 1681.96 3334.37 1681.96 M3325.02 1677.97 Q3319 1676.49 3315.62 1672.37 Q3312.29 1668.25 3312.29 1662.33 Q3312.29 1654.04 3318.17 1649.22 Q3324.09 1644.41 3334.37 1644.41 Q3344.69 1644.41 3350.57 1649.22 Q3356.45 1654.04 3356.45 1662.33 Q3356.45 1668.25 3353.07 1672.37 Q3349.74 1676.49 3343.77 1677.97 Q3350.53 1679.55 3354.28 1684.13 Q3358.07 1688.72 3358.07 1695.34 Q3358.07 1705.38 3351.92 1710.75 Q3345.8 1716.12 3334.37 1716.12 Q3322.93 1716.12 3316.78 1710.75 Q3310.67 1705.38 3310.67 1695.34 Q3310.67 1688.72 3314.46 1684.13 Q3318.26 1679.55 3325.02 1677.97 M3321.59 1663.21 Q3321.59 1668.58 3324.93 1671.59 Q3328.3 1674.59 3334.37 1674.59 Q3340.39 1674.59 3343.77 1671.59 Q3347.19 1668.58 3347.19 1663.21 Q3347.19 1657.84 3343.77 1654.83 Q3340.39 1651.82 3334.37 1651.82 Q3328.3 1651.82 3324.93 1654.83 Q3321.59 1657.84 3321.59 1663.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3467.48 1651.82 Q3460.26 1651.82 3456.6 1658.95 Q3452.99 1666.03 3452.99 1680.29 Q3452.99 1694.5 3456.6 1701.63 Q3460.26 1708.72 3467.48 1708.72 Q3474.75 1708.72 3478.36 1701.63 Q3482.02 1694.5 3482.02 1680.29 Q3482.02 1666.03 3478.36 1658.95 Q3474.75 1651.82 3467.48 1651.82 M3467.48 1644.41 Q3479.1 1644.41 3485.21 1653.62 Q3491.37 1662.79 3491.37 1680.29 Q3491.37 1697.74 3485.21 1706.96 Q3479.1 1716.12 3467.48 1716.12 Q3455.86 1716.12 3449.71 1706.96 Q3443.59 1697.74 3443.59 1680.29 Q3443.59 1662.79 3449.71 1653.62 Q3455.86 1644.41 3467.48 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3507.81 1703.02 L3517.58 1703.02 L3517.58 1714.78 L3507.81 1714.78 L3507.81 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3538.22 1713.34 L3538.22 1704.83 Q3541.74 1706.49 3545.35 1707.37 Q3548.96 1708.25 3552.44 1708.25 Q3561.7 1708.25 3566.56 1702.05 Q3571.46 1695.8 3572.16 1683.11 Q3569.47 1687.09 3565.35 1689.22 Q3561.23 1691.35 3556.23 1691.35 Q3545.86 1691.35 3539.8 1685.1 Q3533.78 1678.81 3533.78 1667.93 Q3533.78 1657.28 3540.08 1650.84 Q3546.37 1644.41 3556.83 1644.41 Q3568.82 1644.41 3575.12 1653.62 Q3581.46 1662.79 3581.46 1680.29 Q3581.46 1696.63 3573.69 1706.4 Q3565.95 1716.12 3552.85 1716.12 Q3549.33 1716.12 3545.72 1715.43 Q3542.11 1714.73 3538.22 1713.34 M3556.83 1684.04 Q3563.13 1684.04 3566.79 1679.73 Q3570.49 1675.43 3570.49 1667.93 Q3570.49 1660.47 3566.79 1656.17 Q3563.13 1651.82 3556.83 1651.82 Q3550.54 1651.82 3546.83 1656.17 Q3543.18 1660.47 3543.18 1667.93 Q3543.18 1675.43 3546.83 1679.73 Q3550.54 1684.04 3556.83 1684.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2791.62 1845.02 Q2788.01 1854.28 2784.58 1857.1 Q2781.15 1859.93 2775.41 1859.93 L2768.61 1859.93 L2768.61 1852.8 L2773.61 1852.8 Q2777.13 1852.8 2779.07 1851.13 Q2781.01 1849.46 2783.38 1843.26 L2784.9 1839.37 L2763.93 1788.35 L2772.96 1788.35 L2789.16 1828.91 L2805.37 1788.35 L2814.39 1788.35 L2791.62 1845.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2846.62 1768.26 Q2840.41 1778.91 2837.4 1789.32 Q2834.39 1799.74 2834.39 1810.44 Q2834.39 1821.13 2837.4 1831.64 Q2840.46 1842.1 2846.62 1852.7 L2839.21 1852.7 Q2832.26 1841.82 2828.79 1831.32 Q2825.37 1820.81 2825.37 1810.44 Q2825.37 1800.11 2828.79 1789.65 Q2832.22 1779.19 2839.21 1768.26 L2846.62 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2871.57 1773.63 L2871.57 1788.35 L2889.12 1788.35 L2889.12 1794.97 L2871.57 1794.97 L2871.57 1823.12 Q2871.57 1829.46 2873.28 1831.27 Q2875.04 1833.07 2880.37 1833.07 L2889.12 1833.07 L2889.12 1840.2 L2880.37 1840.2 Q2870.5 1840.2 2866.75 1836.55 Q2863 1832.84 2863 1823.12 L2863 1794.97 L2856.75 1794.97 L2856.75 1788.35 L2863 1788.35 L2863 1773.63 L2871.57 1773.63 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2898.98 1768.26 L2906.38 1768.26 Q2913.33 1779.19 2916.75 1789.65 Q2920.23 1800.11 2920.23 1810.44 Q2920.23 1820.81 2916.75 1831.32 Q2913.33 1841.82 2906.38 1852.7 L2898.98 1852.7 Q2905.13 1842.1 2908.14 1831.64 Q2911.2 1821.13 2911.2 1810.44 Q2911.2 1799.74 2908.14 1789.32 Q2905.13 1778.91 2898.98 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,1362.28 3552.76,1362.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,1022.39 3552.76,1022.39 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,682.508 3552.76,682.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,342.621 3552.76,342.621 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1599.58 2131.4,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1362.28 2150.3,1362.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1022.39 2150.3,1022.39 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,682.508 2150.3,682.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,342.621 2150.3,342.621 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M1953 1363.18 L2012.36 1363.18 L2012.36 1371.06 L1953 1371.06 L1953 1363.18 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2058.24 1335.87 L2034.62 1372.77 L2058.24 1372.77 L2058.24 1335.87 M2055.78 1327.72 L2067.54 1327.72 L2067.54 1372.77 L2077.4 1372.77 L2077.4 1380.55 L2067.54 1380.55 L2067.54 1396.84 L2058.24 1396.84 L2058.24 1380.55 L2027.03 1380.55 L2027.03 1371.52 L2055.78 1327.72 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1955.27 1023.3 L2014.62 1023.3 L2014.62 1031.17 L1955.27 1031.17 L1955.27 1023.3 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2063.14 1019.69 Q2069.86 1021.12 2073.61 1025.66 Q2077.4 1030.2 2077.4 1036.86 Q2077.4 1047.09 2070.37 1052.7 Q2063.33 1058.3 2050.37 1058.3 Q2046.01 1058.3 2041.38 1057.42 Q2036.8 1056.58 2031.89 1054.87 L2031.89 1045.84 Q2035.78 1048.11 2040.41 1049.27 Q2045.04 1050.43 2050.09 1050.43 Q2058.88 1050.43 2063.47 1046.95 Q2068.1 1043.48 2068.1 1036.86 Q2068.1 1030.75 2063.79 1027.33 Q2059.53 1023.85 2051.89 1023.85 L2043.84 1023.85 L2043.84 1016.17 L2052.26 1016.17 Q2059.16 1016.17 2062.82 1013.44 Q2066.48 1010.66 2066.48 1005.47 Q2066.48 1000.15 2062.68 997.326 Q2058.93 994.455 2051.89 994.455 Q2048.05 994.455 2043.65 995.289 Q2039.25 996.122 2033.98 997.881 L2033.98 989.548 Q2039.3 988.066 2043.93 987.326 Q2048.61 986.585 2052.73 986.585 Q2063.37 986.585 2069.58 991.446 Q2075.78 996.261 2075.78 1004.5 Q2075.78 1010.24 2072.49 1014.22 Q2069.21 1018.16 2063.14 1019.69 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1957.17 683.411 L2016.52 683.411 L2016.52 691.281 L1957.17 691.281 L1957.17 683.411 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2044.76 709.197 L2077.4 709.197 L2077.4 717.068 L2033.51 717.068 L2033.51 709.197 Q2038.84 703.688 2048 694.429 Q2057.22 685.124 2059.58 682.438 Q2064.07 677.392 2065.83 673.92 Q2067.63 670.401 2067.63 667.022 Q2067.63 661.513 2063.74 658.04 Q2059.9 654.568 2053.7 654.568 Q2049.3 654.568 2044.39 656.096 Q2039.53 657.624 2033.98 660.726 L2033.98 651.281 Q2039.62 649.013 2044.53 647.855 Q2049.44 646.698 2053.51 646.698 Q2064.25 646.698 2070.64 652.068 Q2077.03 657.438 2077.03 666.42 Q2077.03 670.679 2075.41 674.522 Q2073.84 678.318 2069.62 683.503 Q2068.47 684.846 2062.26 691.281 Q2056.06 697.67 2044.76 709.197 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1956.43 343.523 L2015.78 343.523 L2015.78 351.394 L1956.43 351.394 L1956.43 343.523 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2037.59 369.31 L2052.87 369.31 L2052.87 316.579 L2036.25 319.912 L2036.25 311.394 L2052.77 308.061 L2062.12 308.061 L2062.12 369.31 L2077.4 369.31 L2077.4 377.181 L2037.59 377.181 L2037.59 369.31 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1819.21 957.198 L1874.67 971.018 Q1876.87 971.58 1879.26 971.58 Q1883.67 971.58 1883.67 968.675 Q1883.67 967.317 1882.78 966.193 Q1881.84 965.068 1880.01 964.225 Q1878.14 963.335 1876.36 962.773 Q1874.58 962.164 1871.81 961.414 Q1870.74 961.18 1870.41 960.946 Q1870.08 960.712 1870.08 960.056 Q1870.08 958.885 1871.02 958.885 Q1876.78 960.056 1880.43 961.789 Q1885.82 964.319 1885.82 969.003 Q1885.82 972.517 1883.38 975.14 Q1880.9 977.716 1876.97 977.716 Q1875.47 977.716 1873.69 977.248 L1825.72 965.162 L1823.84 964.834 Q1823.33 964.834 1823.05 965.022 Q1822.77 965.209 1822.49 966.333 Q1822.21 967.411 1822.21 969.565 Q1822.21 970.456 1822.16 970.877 Q1822.11 971.252 1821.88 971.627 Q1821.64 971.955 1821.13 971.955 Q1820.28 971.955 1819.82 971.627 Q1819.35 971.252 1819.25 970.971 Q1819.16 970.69 1819.11 970.128 Q1819.07 969.331 1818.83 966.661 Q1818.55 963.991 1818.36 961.696 Q1818.18 959.4 1818.18 958.416 Q1818.18 957.854 1818.46 957.573 Q1818.69 957.245 1818.97 957.198 L1819.21 957.198 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1860.76 942.888 Q1844.55 942.888 1831.48 936.845 Q1826 934.268 1821.41 930.661 Q1816.82 927.054 1814.8 924.665 Q1812.79 922.276 1812.79 921.62 Q1812.79 920.683 1813.73 920.637 Q1814.19 920.637 1815.37 921.901 Q1831.11 937.36 1860.76 937.313 Q1890.51 937.313 1905.64 922.276 Q1907.28 920.637 1907.79 920.637 Q1908.73 920.637 1908.73 921.62 Q1908.73 922.276 1906.81 924.572 Q1904.89 926.867 1900.48 930.427 Q1896.08 933.987 1890.69 936.564 Q1877.62 942.888 1860.76 942.888 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1844.46 883.881 Q1845.77 883.881 1846.1 884.49 Q1846.38 885.099 1846.38 886.786 L1846.38 895.78 L1874.67 902.9 Q1877.15 903.463 1879.26 903.463 Q1881.6 903.463 1882.64 902.76 Q1883.67 902.01 1883.67 900.464 Q1883.67 897.42 1880.9 894.14 Q1878.14 890.814 1871.39 888.004 Q1870.5 887.629 1870.31 887.442 Q1870.08 887.207 1870.08 886.598 Q1870.08 885.427 1871.02 885.427 Q1871.35 885.427 1872.84 886.083 Q1874.34 886.692 1876.55 888.051 Q1878.75 889.362 1880.81 891.096 Q1882.87 892.782 1884.37 895.358 Q1885.82 897.935 1885.82 900.699 Q1885.82 904.587 1883.34 907.07 Q1880.85 909.506 1876.97 909.506 Q1875.7 909.506 1871.67 908.522 Q1867.6 907.538 1846.38 902.198 L1846.38 910.677 Q1846.38 911.848 1846.33 912.316 Q1846.28 912.738 1846.05 913.066 Q1845.77 913.347 1845.21 913.347 Q1844.32 913.347 1843.94 912.972 Q1843.52 912.597 1843.47 912.129 Q1843.38 911.614 1843.38 910.442 L1843.38 901.448 L1828.15 897.701 Q1826.66 897.326 1825.81 896.389 Q1824.92 895.405 1824.83 894.843 Q1824.69 894.281 1824.69 893.859 Q1824.69 892.595 1825.39 891.845 Q1826.05 891.096 1827.26 891.096 Q1827.92 891.096 1843.38 895.03 L1843.38 886.598 Q1843.38 885.521 1843.43 885.099 Q1843.47 884.631 1843.71 884.256 Q1843.94 883.881 1844.46 883.881 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1861.93 850.24 Q1861.93 852.442 1860.76 852.442 Q1859.59 852.442 1859.59 850.147 Q1859.59 849.866 1859.63 849.397 Q1859.68 848.882 1859.68 848.788 L1859.68 821.759 L1832.56 821.759 Q1832.46 821.759 1832.04 821.805 Q1831.57 821.852 1831.29 821.852 Q1829 821.852 1829 820.728 Q1829 819.557 1831.29 819.557 L1859.68 819.557 L1859.68 792.481 Q1859.68 792.387 1859.63 791.918 Q1859.59 791.45 1859.59 791.169 Q1859.59 788.967 1860.76 788.967 Q1861.93 788.92 1861.93 791.263 Q1861.93 791.544 1861.88 791.965 Q1861.84 792.387 1861.84 792.481 L1861.84 819.557 L1890.32 819.557 Q1892.52 819.557 1892.52 820.728 Q1892.52 821.852 1890.22 821.852 Q1889.94 821.852 1889.47 821.805 Q1889.05 821.759 1888.96 821.759 L1861.84 821.759 L1861.84 848.788 Q1861.84 848.882 1861.88 849.444 Q1861.93 849.959 1861.93 850.24 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1829.98 751.916 L1826.98 751.916 Q1826.98 740.393 1820.85 734.443 Q1820.85 732.804 1821.22 732.523 Q1821.6 732.242 1823.33 732.242 L1877.15 732.242 Q1880.01 732.242 1880.9 730.836 Q1881.79 729.431 1881.79 723.294 L1881.79 720.249 L1884.74 720.249 Q1884.46 723.622 1884.46 735.802 Q1884.46 747.981 1884.74 751.307 L1881.79 751.307 L1881.79 748.262 Q1881.79 742.219 1880.95 740.767 Q1880.06 739.315 1877.15 739.315 L1827.45 739.315 Q1829.98 744.327 1829.98 751.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1907.79 705.945 Q1907.32 705.945 1906.15 704.727 Q1890.41 689.268 1860.76 689.268 Q1831.01 689.268 1815.97 704.118 Q1814.24 705.945 1813.73 705.945 Q1812.79 705.945 1812.79 705.008 Q1812.79 704.352 1814.71 702.056 Q1816.63 699.714 1821.03 696.201 Q1825.44 692.641 1830.82 690.017 Q1843.89 683.693 1860.76 683.693 Q1876.97 683.693 1890.04 689.736 Q1895.52 692.313 1900.11 695.92 Q1904.7 699.527 1906.71 701.916 Q1908.73 704.305 1908.73 705.008 Q1908.73 705.945 1907.79 705.945 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip284)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  2171.63,175.279 2173.86,176.432 2176.1,177.588 2178.33,178.748 2180.57,179.911 2182.8,181.079 2185.04,182.25 2187.27,183.425 2189.51,184.605 2191.74,185.787 \n",
       "  2193.98,186.974 2196.21,188.165 2198.45,189.359 2200.68,190.557 2202.92,191.759 2205.15,192.965 2207.39,194.175 2209.62,195.389 2211.86,196.606 2214.09,197.827 \n",
       "  2216.33,199.052 2218.56,200.281 2220.8,201.514 2223.03,202.751 2225.27,203.991 2227.5,205.235 2229.73,206.483 2231.97,207.735 2234.2,208.991 2236.44,210.251 \n",
       "  2238.67,211.514 2240.91,212.781 2243.14,214.052 2245.38,215.327 2247.61,216.606 2249.85,217.889 2252.08,219.175 2254.32,220.465 2256.55,221.759 2258.79,223.057 \n",
       "  2261.02,224.359 2263.26,225.665 2265.49,226.974 2267.73,228.287 2269.96,229.604 2272.2,230.925 2274.43,232.25 2276.67,233.579 2278.9,234.911 2281.14,236.247 \n",
       "  2283.37,237.588 2285.61,238.932 2287.84,240.279 2290.08,241.631 2292.31,242.986 2294.55,244.346 2296.78,245.709 2299.01,247.076 2301.25,248.446 2303.48,249.821 \n",
       "  2305.72,251.2 2307.95,252.582 2310.19,253.968 2312.42,255.358 2314.66,256.752 2316.89,258.149 2319.13,259.551 2321.36,260.956 2323.6,262.365 2325.83,263.778 \n",
       "  2328.07,265.195 2330.3,266.616 2332.54,268.04 2334.77,269.468 2337.01,270.9 2339.24,272.336 2341.48,273.776 2343.71,275.22 2345.95,276.667 2348.18,278.119 \n",
       "  2350.42,279.574 2352.65,281.033 2354.89,282.495 2357.12,283.962 2359.36,285.433 2361.59,286.907 2363.82,288.385 2366.06,289.867 2368.29,291.353 2370.53,292.842 \n",
       "  2372.76,294.336 2375,295.833 2377.23,297.334 2379.47,298.839 2381.7,300.348 2383.94,301.861 2386.17,303.377 2388.41,304.898 2390.64,306.422 2392.88,307.95 \n",
       "  2395.11,309.482 2397.35,311.017 2399.58,312.557 2401.82,314.1 2404.05,315.647 2406.29,317.198 2408.52,318.753 2410.76,320.312 2412.99,321.874 2415.23,323.441 \n",
       "  2417.46,325.011 2419.7,326.585 2421.93,328.163 2424.17,329.744 2426.4,331.33 2428.64,332.919 2430.87,334.512 2433.1,336.109 2435.34,337.71 2437.57,339.315 \n",
       "  2439.81,340.923 2442.04,342.536 2444.28,344.152 2446.51,345.772 2448.75,347.396 2450.98,349.023 2453.22,350.655 2455.45,352.29 2457.69,353.929 2459.92,355.572 \n",
       "  2462.16,357.219 2464.39,358.87 2466.63,360.525 2468.86,362.183 2471.1,363.845 2473.33,365.511 2475.57,367.181 2477.8,368.855 2480.04,370.532 2482.27,372.214 \n",
       "  2484.51,373.899 2486.74,375.588 2488.98,377.281 2491.21,378.977 2493.45,380.678 2495.68,382.382 2497.91,384.09 2500.15,385.803 2502.38,387.518 2504.62,389.238 \n",
       "  2506.85,390.962 2509.09,392.689 2511.32,394.42 2513.56,396.155 2515.79,397.894 2518.03,399.637 2520.26,401.383 2522.5,403.134 2524.73,404.888 2526.97,406.646 \n",
       "  2529.2,408.408 2531.44,410.174 2533.67,411.943 2535.91,413.717 2538.14,415.494 2540.38,417.275 2542.61,419.06 2544.85,420.848 2547.08,422.641 2549.32,424.437 \n",
       "  2551.55,426.238 2553.79,428.042 2556.02,429.85 2558.26,431.661 2560.49,433.477 2562.73,435.296 2564.96,437.12 2567.19,438.947 2569.43,440.778 2571.66,442.612 \n",
       "  2573.9,444.451 2576.13,446.293 2578.37,448.139 2580.6,449.99 2582.84,451.843 2585.07,453.701 2587.31,455.563 2589.54,457.428 2591.78,459.297 2594.01,461.171 \n",
       "  2596.25,463.047 2598.48,464.928 2600.72,466.813 2602.95,468.701 2605.19,470.593 2607.42,472.49 2609.66,474.389 2611.89,476.293 2614.13,478.201 2616.36,480.112 \n",
       "  2618.6,482.027 2620.83,483.947 2623.07,485.869 2625.3,487.796 2627.54,489.727 2629.77,491.661 2632,493.6 2634.24,495.542 2636.47,497.488 2638.71,499.437 \n",
       "  2640.94,501.391 2643.18,503.348 2645.41,505.31 2647.65,507.275 2649.88,509.244 2652.12,511.216 2654.35,513.193 2656.59,515.174 2658.82,517.158 2661.06,519.146 \n",
       "  2663.29,521.138 2665.53,523.134 2667.76,525.133 2670,527.137 2672.23,529.144 2674.47,531.155 2676.7,533.17 2678.94,535.189 2681.17,537.211 2683.41,539.238 \n",
       "  2685.64,541.268 2687.88,543.302 2690.11,545.34 2692.35,547.382 2694.58,549.428 2696.81,551.477 2699.05,553.53 2701.28,555.588 2703.52,557.649 2705.75,559.713 \n",
       "  2707.99,561.782 2710.22,563.854 2712.46,565.931 2714.69,568.011 2716.93,570.095 2719.16,572.183 2721.4,574.274 2723.63,576.37 2725.87,578.469 2728.1,580.572 \n",
       "  2730.34,582.679 2732.57,584.79 2734.81,586.905 2737.04,589.023 2739.28,591.145 2741.51,593.272 2743.75,595.402 2745.98,597.535 2748.22,599.673 2750.45,601.815 \n",
       "  2752.69,603.96 2754.92,606.109 2757.16,608.262 2759.39,610.419 2761.63,612.579 2763.86,614.744 2766.09,616.912 2768.33,619.084 2770.56,621.26 2772.8,623.44 \n",
       "  2775.03,625.624 2777.27,627.811 2779.5,630.003 2781.74,632.198 2783.97,634.397 2786.21,636.6 2788.44,638.806 2790.68,641.017 2792.91,643.231 2795.15,645.449 \n",
       "  2797.38,647.671 2799.62,649.897 2801.85,652.127 2804.09,654.36 2806.32,656.598 2808.56,658.839 2810.79,661.084 2813.03,663.333 2815.26,665.586 2817.5,667.842 \n",
       "  2819.73,670.102 2821.97,672.367 2824.2,674.635 2826.44,676.906 2828.67,679.182 2830.9,681.462 2833.14,683.745 2835.37,686.032 2837.61,688.323 2839.84,690.618 \n",
       "  2842.08,692.917 2844.31,695.219 2846.55,697.526 2848.78,699.836 2851.02,702.15 2853.25,704.468 2855.49,706.789 2857.72,709.115 2859.96,711.444 2862.19,713.778 \n",
       "  2864.43,716.115 2866.66,718.455 2868.9,720.8 2871.13,723.149 2873.37,725.501 2875.6,727.857 2877.84,730.217 2880.07,732.581 2882.31,734.949 2884.54,737.32 \n",
       "  2886.78,739.696 2889.01,742.075 2891.25,744.458 2893.48,746.845 2895.72,749.236 2897.95,751.63 2900.18,754.029 2902.42,756.431 2904.65,758.837 2906.89,761.247 \n",
       "  2909.12,763.661 2911.36,766.078 2913.59,768.5 2915.83,770.925 2918.06,773.354 2920.3,775.787 2922.53,778.223 2924.77,780.664 2927,783.108 2929.24,785.557 \n",
       "  2931.47,788.009 2933.71,790.465 2935.94,792.924 2938.18,795.388 2940.41,797.855 2942.65,800.327 2944.88,802.802 2947.12,805.281 2949.35,807.763 2951.59,810.25 \n",
       "  2953.82,812.74 2956.06,815.235 2958.29,817.733 2960.53,820.235 2962.76,822.74 2964.99,825.25 2967.23,827.763 2969.46,830.281 2971.7,832.802 2973.93,835.327 \n",
       "  2976.17,837.855 2978.4,840.388 2980.64,842.924 2982.87,845.465 2985.11,848.009 2987.34,850.557 2989.58,853.108 2991.81,855.664 2994.05,858.223 2996.28,860.787 \n",
       "  2998.52,863.354 3000.75,865.925 3002.99,868.499 3005.22,871.078 3007.46,873.66 3009.69,876.247 3011.93,878.837 3014.16,881.431 3016.4,884.029 3018.63,886.63 \n",
       "  3020.87,889.236 3023.1,891.845 3025.34,894.458 3027.57,897.075 3029.81,899.696 3032.04,902.32 3034.27,904.949 3036.51,907.581 3038.74,910.217 3040.98,912.857 \n",
       "  3043.21,915.501 3045.45,918.148 3047.68,920.8 3049.92,923.455 3052.15,926.114 3054.39,928.777 3056.62,931.444 3058.86,934.115 3061.09,936.789 3063.33,939.467 \n",
       "  3065.56,942.15 3067.8,944.836 3070.03,947.525 3072.27,950.219 3074.5,952.916 3076.74,955.618 3078.97,958.323 3081.21,961.032 3083.44,963.745 3085.68,966.461 \n",
       "  3087.91,969.182 3090.15,971.906 3092.38,974.634 3094.62,977.366 3096.85,980.102 3099.08,982.842 3101.32,985.585 3103.55,988.332 3105.79,991.084 3108.02,993.839 \n",
       "  3110.26,996.597 3112.49,999.36 3114.73,1002.13 3116.96,1004.9 3119.2,1007.67 3121.43,1010.45 3123.67,1013.23 3125.9,1016.02 3128.14,1018.81 3130.37,1021.6 \n",
       "  3132.61,1024.4 3134.84,1027.2 3137.08,1030 3139.31,1032.81 3141.55,1035.62 3143.78,1038.44 3146.02,1041.26 3148.25,1044.08 3150.49,1046.91 3152.72,1049.74 \n",
       "  3154.96,1052.58 3157.19,1055.42 3159.43,1058.26 3161.66,1061.11 3163.9,1063.96 3166.13,1066.81 3168.36,1069.67 3170.6,1072.53 3172.83,1075.4 3175.07,1078.27 \n",
       "  3177.3,1081.14 3179.54,1084.02 3181.77,1086.9 3184.01,1089.79 3186.24,1092.68 3188.48,1095.57 3190.71,1098.47 3192.95,1101.37 3195.18,1104.27 3197.42,1107.18 \n",
       "  3199.65,1110.09 3201.89,1113.01 3204.12,1115.93 3206.36,1118.85 3208.59,1121.78 3210.83,1124.71 3213.06,1127.65 3215.3,1130.59 3217.53,1133.53 3219.77,1136.48 \n",
       "  3222,1139.43 3224.24,1142.38 3226.47,1145.34 3228.71,1148.3 3230.94,1151.27 3233.17,1154.24 3235.41,1157.21 3237.64,1160.19 3239.88,1163.17 3242.11,1166.15 \n",
       "  3244.35,1169.14 3246.58,1172.14 3248.82,1175.13 3251.05,1178.13 3253.29,1181.14 3255.52,1184.15 3257.76,1187.16 3259.99,1190.17 3262.23,1193.19 3264.46,1196.22 \n",
       "  3266.7,1199.24 3268.93,1202.27 3271.17,1205.31 3273.4,1208.35 3275.64,1211.39 3277.87,1214.44 3280.11,1217.49 3282.34,1220.54 3284.58,1223.6 3286.81,1226.66 \n",
       "  3289.05,1229.73 3291.28,1232.8 3293.52,1235.87 3295.75,1238.95 3297.98,1242.03 3300.22,1245.11 3302.45,1248.2 3304.69,1251.29 3306.92,1254.39 3309.16,1257.49 \n",
       "  3311.39,1260.59 3313.63,1263.7 3315.86,1266.81 3318.1,1269.93 3320.33,1273.05 3322.57,1276.17 3324.8,1279.3 3327.04,1282.43 3329.27,1285.56 3331.51,1288.7 \n",
       "  3333.74,1291.84 3335.98,1294.99 3338.21,1298.14 3340.45,1301.29 3342.68,1304.45 3344.92,1307.61 3347.15,1310.78 3349.39,1313.95 3351.62,1317.12 3353.86,1320.3 \n",
       "  3356.09,1323.48 3358.33,1326.66 3360.56,1329.85 3362.8,1333.04 3365.03,1336.24 3367.26,1339.44 3369.5,1342.64 3371.73,1345.85 3373.97,1349.06 3376.2,1352.27 \n",
       "  3378.44,1355.49 3380.67,1358.72 3382.91,1361.94 3385.14,1365.17 3387.38,1368.41 3389.61,1371.64 3391.85,1374.89 3394.08,1378.13 3396.32,1381.38 3398.55,1384.64 \n",
       "  3400.79,1387.89 3403.02,1391.15 3405.26,1394.42 3407.49,1397.69 3409.73,1400.96 3411.96,1404.24 3414.2,1407.52 3416.43,1410.8 3418.67,1414.09 3420.9,1417.38 \n",
       "  3423.14,1420.68 3425.37,1423.98 3427.61,1427.28 3429.84,1430.59 3432.07,1433.9 3434.31,1437.21 3436.54,1440.53 3438.78,1443.85 3441.01,1447.18 3443.25,1450.51 \n",
       "  3445.48,1453.84 3447.72,1457.18 3449.95,1460.52 3452.19,1463.87 3454.42,1467.22 3456.66,1470.57 3458.89,1473.93 3461.13,1477.29 3463.36,1480.65 3465.6,1484.02 \n",
       "  3467.83,1487.39 3470.07,1490.77 3472.3,1494.15 3474.54,1497.53 3476.77,1500.92 3479.01,1504.31 3481.24,1507.71 3483.48,1511.11 3485.71,1514.51 3487.95,1517.92 \n",
       "  3490.18,1521.33 3492.42,1524.74 3494.65,1528.16 3496.89,1531.58 3499.12,1535.01 3501.35,1538.44 3503.59,1541.87 3505.82,1545.31 3508.06,1548.75 3510.29,1552.2 \n",
       "  3512.53,1555.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 40, 10, 40\" points=\"\n",
       "  2171.63,1275.5 2173.86,1272.38 2176.1,1269.26 2178.33,1266.14 2180.57,1263.03 2182.8,1259.93 2185.04,1256.82 2187.27,1253.72 2189.51,1250.63 2191.74,1247.54 \n",
       "  2193.98,1244.45 2196.21,1241.36 2198.45,1238.28 2200.68,1235.21 2202.92,1232.14 2205.15,1229.07 2207.39,1226 2209.62,1222.94 2211.86,1219.88 2214.09,1216.83 \n",
       "  2216.33,1213.78 2218.56,1210.74 2220.8,1207.69 2223.03,1204.66 2225.27,1201.62 2227.5,1198.59 2229.73,1195.57 2231.97,1192.54 2234.2,1189.53 2236.44,1186.51 \n",
       "  2238.67,1183.5 2240.91,1180.49 2243.14,1177.49 2245.38,1174.49 2247.61,1171.49 2249.85,1168.5 2252.08,1165.51 2254.32,1162.53 2256.55,1159.55 2258.79,1156.57 \n",
       "  2261.02,1153.6 2263.26,1150.63 2265.49,1147.67 2267.73,1144.7 2269.96,1141.75 2272.2,1138.79 2274.43,1135.84 2276.67,1132.9 2278.9,1129.96 2281.14,1127.02 \n",
       "  2283.37,1124.08 2285.61,1121.15 2287.84,1118.23 2290.08,1115.3 2292.31,1112.38 2294.55,1109.47 2296.78,1106.56 2299.01,1103.65 2301.25,1100.75 2303.48,1097.85 \n",
       "  2305.72,1094.95 2307.95,1092.06 2310.19,1089.17 2312.42,1086.29 2314.66,1083.4 2316.89,1080.53 2319.13,1077.65 2321.36,1074.79 2323.6,1071.92 2325.83,1069.06 \n",
       "  2328.07,1066.2 2330.3,1063.35 2332.54,1060.5 2334.77,1057.65 2337.01,1054.81 2339.24,1051.97 2341.48,1049.14 2343.71,1046.3 2345.95,1043.48 2348.18,1040.65 \n",
       "  2350.42,1037.83 2352.65,1035.02 2354.89,1032.21 2357.12,1029.4 2359.36,1026.6 2361.59,1023.8 2363.82,1021 2366.06,1018.21 2368.29,1015.42 2370.53,1012.63 \n",
       "  2372.76,1009.85 2375,1007.08 2377.23,1004.3 2379.47,1001.53 2381.7,998.767 2383.94,996.005 2386.17,993.247 2388.41,990.493 2390.64,987.742 2392.88,984.996 \n",
       "  2395.11,982.253 2397.35,979.514 2399.58,976.779 2401.82,974.048 2404.05,971.321 2406.29,968.597 2408.52,965.878 2410.76,963.162 2412.99,960.45 2415.23,957.742 \n",
       "  2417.46,955.038 2419.7,952.337 2421.93,949.64 2424.17,946.948 2426.4,944.259 2428.64,941.574 2430.87,938.892 2433.1,936.215 2435.34,933.541 2437.57,930.871 \n",
       "  2439.81,928.205 2442.04,925.543 2444.28,922.885 2446.51,920.23 2448.75,917.58 2450.98,914.933 2453.22,912.29 2455.45,909.651 2457.69,907.016 2459.92,904.384 \n",
       "  2462.16,901.757 2464.39,899.133 2466.63,896.513 2468.86,893.897 2471.1,891.284 2473.33,888.676 2475.57,886.071 2477.8,883.471 2480.04,880.874 2482.27,878.28 \n",
       "  2484.51,875.691 2486.74,873.106 2488.98,870.524 2491.21,867.946 2493.45,865.372 2495.68,862.802 2497.91,860.236 2500.15,857.674 2502.38,855.115 2504.62,852.56 \n",
       "  2506.85,850.009 2509.09,847.462 2511.32,844.919 2513.56,842.379 2515.79,839.844 2518.03,837.312 2520.26,834.784 2522.5,832.26 2524.73,829.74 2526.97,827.223 \n",
       "  2529.2,824.711 2531.44,822.202 2533.67,819.697 2535.91,817.196 2538.14,814.699 2540.38,812.205 2542.61,809.716 2544.85,807.23 2547.08,804.748 2549.32,802.27 \n",
       "  2551.55,799.796 2553.79,797.325 2556.02,794.859 2558.26,792.396 2560.49,789.937 2562.73,787.482 2564.96,785.031 2567.19,782.583 2569.43,780.14 2571.66,777.7 \n",
       "  2573.9,775.264 2576.13,772.832 2578.37,770.404 2580.6,767.979 2582.84,765.559 2585.07,763.142 2587.31,760.729 2589.54,758.32 2591.78,755.915 2594.01,753.513 \n",
       "  2596.25,751.116 2598.48,748.722 2600.72,746.332 2602.95,743.946 2605.19,741.564 2607.42,739.186 2609.66,736.811 2611.89,734.44 2614.13,732.073 2616.36,729.71 \n",
       "  2618.6,727.351 2620.83,724.996 2623.07,722.644 2625.3,720.297 2627.54,717.953 2629.77,715.613 2632,713.276 2634.24,710.944 2636.47,708.615 2638.71,706.291 \n",
       "  2640.94,703.97 2643.18,701.653 2645.41,699.34 2647.65,697.03 2649.88,694.725 2652.12,692.423 2654.35,690.125 2656.59,687.831 2658.82,685.541 2661.06,683.255 \n",
       "  2663.29,680.972 2665.53,678.693 2667.76,676.418 2670,674.147 2672.23,671.88 2674.47,669.617 2676.7,667.357 2678.94,665.102 2681.17,662.85 2683.41,660.602 \n",
       "  2685.64,658.358 2687.88,656.117 2690.11,653.881 2692.35,651.648 2694.58,649.419 2696.81,647.194 2699.05,644.973 2701.28,642.756 2703.52,640.542 2705.75,638.332 \n",
       "  2707.99,636.127 2710.22,633.925 2712.46,631.726 2714.69,629.532 2716.93,627.342 2719.16,625.155 2721.4,622.972 2723.63,620.793 2725.87,618.618 2728.1,616.446 \n",
       "  2730.34,614.279 2732.57,612.115 2734.81,609.955 2737.04,607.799 2739.28,605.647 2741.51,603.499 2743.75,601.354 2745.98,599.214 2748.22,597.077 2750.45,594.944 \n",
       "  2752.69,592.815 2754.92,590.69 2757.16,588.568 2759.39,586.45 2761.63,584.337 2763.86,582.227 2766.09,580.12 2768.33,578.018 2770.56,575.92 2772.8,573.825 \n",
       "  2775.03,571.734 2777.27,569.647 2779.5,567.564 2781.74,565.485 2783.97,563.409 2786.21,561.338 2788.44,559.27 2790.68,557.206 2792.91,555.146 2795.15,553.089 \n",
       "  2797.38,551.037 2799.62,548.988 2801.85,546.943 2804.09,544.902 2806.32,542.865 2808.56,540.832 2810.79,538.803 2813.03,536.777 2815.26,534.755 2817.5,532.737 \n",
       "  2819.73,530.723 2821.97,528.713 2824.2,526.706 2826.44,524.704 2828.67,522.705 2830.9,520.71 2833.14,518.719 2835.37,516.732 2837.61,514.748 2839.84,512.768 \n",
       "  2842.08,510.793 2844.31,508.821 2846.55,506.853 2848.78,504.888 2851.02,502.928 2853.25,500.971 2855.49,499.018 2857.72,497.07 2859.96,495.124 2862.19,493.183 \n",
       "  2864.43,491.246 2866.66,489.312 2868.9,487.382 2871.13,485.456 2873.37,483.534 2875.6,481.616 2877.84,479.702 2880.07,477.791 2882.31,475.884 2884.54,473.981 \n",
       "  2886.78,472.082 2889.01,470.187 2891.25,468.295 2893.48,466.408 2895.72,464.524 2897.95,462.644 2900.18,460.768 2902.42,458.896 2904.65,457.027 2906.89,455.163 \n",
       "  2909.12,453.302 2911.36,451.445 2913.59,449.592 2915.83,447.743 2918.06,445.897 2920.3,444.056 2922.53,442.218 2924.77,440.384 2927,438.554 2929.24,436.728 \n",
       "  2931.47,434.905 2933.71,433.087 2935.94,431.272 2938.18,429.461 2940.41,427.654 2942.65,425.851 2944.88,424.051 2947.12,422.256 2949.35,420.464 2951.59,418.676 \n",
       "  2953.82,416.892 2956.06,415.112 2958.29,413.336 2960.53,411.563 2962.76,409.794 2964.99,408.029 2967.23,406.268 2969.46,404.511 2971.7,402.758 2973.93,401.008 \n",
       "  2976.17,399.262 2978.4,397.521 2980.64,395.782 2982.87,394.048 2985.11,392.318 2987.34,390.591 2989.58,388.869 2991.81,387.15 2994.05,385.435 2996.28,383.723 \n",
       "  2998.52,382.016 3000.75,380.313 3002.99,378.613 3005.22,376.917 3007.46,375.225 3009.69,373.537 3011.93,371.852 3014.16,370.172 3016.4,368.495 3018.63,366.822 \n",
       "  3020.87,365.153 3023.1,363.488 3025.34,361.827 3027.57,360.169 3029.81,358.515 3032.04,356.865 3034.27,355.219 3036.51,353.577 3038.74,351.939 3040.98,350.304 \n",
       "  3043.21,348.674 3045.45,347.047 3047.68,345.424 3049.92,343.805 3052.15,342.189 3054.39,340.578 3056.62,338.97 3058.86,337.366 3061.09,335.766 3063.33,334.17 \n",
       "  3065.56,332.578 3067.8,330.989 3070.03,329.404 3072.27,327.824 3074.5,326.247 3076.74,324.673 3078.97,323.104 3081.21,321.539 3083.44,319.977 3085.68,318.419 \n",
       "  3087.91,316.865 3090.15,315.315 3092.38,313.769 3094.62,312.226 3096.85,310.687 3099.08,309.153 3101.32,307.622 3103.55,306.094 3105.79,304.571 3108.02,303.052 \n",
       "  3110.26,301.536 3112.49,300.024 3114.73,298.516 3116.96,297.012 3119.2,295.512 3121.43,294.015 3123.67,292.522 3125.9,291.034 3128.14,289.549 3130.37,288.067 \n",
       "  3132.61,286.59 3134.84,285.117 3137.08,283.647 3139.31,282.181 3141.55,280.719 3143.78,279.261 3146.02,277.807 3148.25,276.356 3150.49,274.91 3152.72,273.467 \n",
       "  3154.96,272.028 3157.19,270.593 3159.43,269.161 3161.66,267.734 3163.9,266.31 3166.13,264.89 3168.36,263.474 3170.6,262.062 3172.83,260.654 3175.07,259.25 \n",
       "  3177.3,257.849 3179.54,256.452 3181.77,255.059 3184.01,253.67 3186.24,252.285 3188.48,250.903 3190.71,249.526 3192.95,248.152 3195.18,246.782 3197.42,245.416 \n",
       "  3199.65,244.054 3201.89,242.695 3204.12,241.34 3206.36,239.99 3208.59,238.643 3210.83,237.3 3213.06,235.96 3215.3,234.625 3217.53,233.293 3219.77,231.965 \n",
       "  3222,230.642 3224.24,229.321 3226.47,228.005 3228.71,226.693 3230.94,225.384 3233.17,224.079 3235.41,222.778 3237.64,221.481 3239.88,220.188 3242.11,218.899 \n",
       "  3244.35,217.613 3246.58,216.331 3248.82,215.053 3251.05,213.779 3253.29,212.509 3255.52,211.242 3257.76,209.98 3259.99,208.721 3262.23,207.466 3264.46,206.215 \n",
       "  3266.7,204.968 3268.93,203.724 3271.17,202.485 3273.4,201.249 3275.64,200.017 3277.87,198.789 3280.11,197.565 3282.34,196.344 3284.58,195.128 3286.81,193.915 \n",
       "  3289.05,192.706 3291.28,191.501 3293.52,190.3 3295.75,189.102 3297.98,187.909 3300.22,186.719 3302.45,185.533 3304.69,184.351 3306.92,183.173 3309.16,181.998 \n",
       "  3311.39,180.828 3313.63,179.661 3315.86,178.498 3318.1,177.339 3320.33,176.184 3322.57,175.033 3324.8,173.885 3327.04,172.741 3329.27,171.601 3331.51,170.465 \n",
       "  3333.74,169.333 3335.98,168.205 3338.21,167.08 3340.45,165.959 3342.68,164.842 3344.92,163.729 3347.15,162.62 3349.39,161.515 3351.62,160.413 3353.86,159.316 \n",
       "  3356.09,158.222 3358.33,157.132 3360.56,156.045 3362.8,154.963 3365.03,153.884 3367.26,152.81 3369.5,151.739 3371.73,150.672 3373.97,149.609 3376.2,148.549 \n",
       "  3378.44,147.494 3380.67,146.442 3382.91,145.394 3385.14,144.35 3387.38,143.31 3389.61,142.274 3391.85,141.241 3394.08,140.212 3396.32,139.187 3398.55,138.166 \n",
       "  3400.79,137.149 3403.02,136.136 3405.26,135.126 3407.49,134.121 3409.73,133.119 3411.96,132.121 3414.2,131.127 3416.43,130.136 3418.67,129.15 3420.9,128.167 \n",
       "  3423.14,127.188 3425.37,126.213 3427.61,125.242 3429.84,124.275 3432.07,123.311 3434.31,122.351 3436.54,121.396 3438.78,120.443 3441.01,119.495 3443.25,118.551 \n",
       "  3445.48,117.61 3447.72,116.674 3449.95,115.741 3452.19,114.812 3454.42,113.887 3456.66,112.965 3458.89,112.048 3461.13,111.134 3463.36,110.224 3465.6,109.318 \n",
       "  3467.83,108.416 3470.07,107.518 3472.3,106.623 3474.54,105.733 3476.77,104.846 3479.01,103.963 3481.24,103.084 3483.48,102.208 3485.71,101.337 3487.95,100.469 \n",
       "  3490.18,99.6055 3492.42,98.7455 3494.65,97.8893 3496.89,97.037 3499.12,96.1885 3501.35,95.3439 3503.59,94.503 3505.82,93.6661 3508.06,92.8329 3510.29,92.0036 \n",
       "  3512.53,91.1781 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  2171.63,175.279 2173.86,176.432 2176.1,177.588 2178.33,178.748 2180.57,179.911 2182.8,181.079 2185.04,182.25 2187.27,183.425 2189.51,184.605 2191.74,185.787 \n",
       "  2193.98,186.974 2196.21,188.165 2198.45,189.359 2200.68,190.557 2202.92,191.759 2205.15,192.965 2207.39,194.175 2209.62,195.389 2211.86,196.606 2214.09,197.827 \n",
       "  2216.33,199.052 2218.56,200.281 2220.8,201.514 2223.03,202.751 2225.27,203.991 2227.5,205.235 2229.73,206.483 2231.97,207.735 2234.2,208.991 2236.44,210.251 \n",
       "  2238.67,211.514 2240.91,212.781 2243.14,214.052 2245.38,215.327 2247.61,216.606 2249.85,217.889 2252.08,219.175 2254.32,220.465 2256.55,221.759 2258.79,223.057 \n",
       "  2261.02,224.359 2263.26,225.665 2265.49,226.974 2267.73,228.287 2269.96,229.604 2272.2,230.925 2274.43,232.25 2276.67,233.579 2278.9,234.911 2281.14,236.247 \n",
       "  2283.37,237.588 2285.61,238.932 2287.84,240.279 2290.08,241.631 2292.31,242.986 2294.55,244.346 2296.78,245.709 2299.01,247.076 2301.25,248.446 2303.48,249.821 \n",
       "  2305.72,251.2 2307.95,252.582 2310.19,253.968 2312.42,255.358 2314.66,256.752 2316.89,258.149 2319.13,259.551 2321.36,260.956 2323.6,262.365 2325.83,263.778 \n",
       "  2328.07,265.195 2330.3,266.616 2332.54,268.04 2334.77,269.468 2337.01,270.9 2339.24,272.336 2341.48,273.776 2343.71,275.22 2345.95,276.667 2348.18,278.119 \n",
       "  2350.42,279.574 2352.65,281.033 2354.89,282.495 2357.12,283.962 2359.36,285.433 2361.59,286.907 2363.82,288.385 2366.06,289.867 2368.29,291.353 2370.53,292.842 \n",
       "  2372.76,294.336 2375,295.833 2377.23,297.334 2379.47,298.839 2381.7,300.348 2383.94,301.861 2386.17,303.377 2388.41,304.898 2390.64,306.422 2392.88,307.95 \n",
       "  2395.11,309.482 2397.35,311.017 2399.58,312.557 2401.82,314.1 2404.05,315.647 2406.29,317.198 2408.52,318.753 2410.76,320.312 2412.99,321.874 2415.23,323.441 \n",
       "  2417.46,325.011 2419.7,326.585 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  2834.51,517.496 2836.75,515.511 2838.98,513.53 2841.22,511.553 2843.45,509.579 2845.69,507.61 2847.92,505.644 2850.16,503.682 2852.39,501.724 2854.63,499.77 \n",
       "  2856.86,497.819 2859.1,495.872 2861.33,493.93 2863.57,491.991 2865.8,490.056 2868.04,488.124 2870.27,486.197 2872.51,484.274 2874.74,482.354 2876.98,480.438 \n",
       "  2879.21,478.526 2881.45,476.618 2883.68,474.713 2885.92,472.813 2888.15,470.916 2890.39,469.023 2892.62,467.134 2894.86,465.249 2897.09,463.367 2899.32,461.49 \n",
       "  2901.56,459.616 2903.79,457.746 2906.03,455.88 2908.26,454.018 2910.5,452.159 2912.73,450.305 2914.97,448.454 2917.2,446.607 2919.44,444.764 2921.67,442.925 \n",
       "  2923.91,441.089 2926.14,439.258 2928.38,437.43 2930.61,435.606 2932.85,433.786 2935.08,431.97 2937.32,430.158 2939.55,428.349 2941.79,426.544 2944.02,424.743 \n",
       "  2946.26,422.946 2948.49,421.153 2950.73,419.364 2952.96,417.578 2955.2,415.797 2957.43,414.019 2959.67,412.245 2961.9,410.474 2964.13,408.708 2966.37,406.946 \n",
       "  2968.6,405.187 2970.84,403.432 2973.07,401.681 2975.31,399.934 2977.54,398.19 2979.78,396.451 2982.01,394.715 2984.25,392.983 2986.48,391.255 2988.72,389.531 \n",
       "  2990.95,387.811 2993.19,386.094 2995.42,384.382 2997.66,382.673 2999.89,380.968 3002.13,379.266 3004.36,377.569 3006.6,375.876 3008.83,374.186 3011.07,372.5 \n",
       "  3013.3,370.818 3015.54,369.14 3017.77,367.466 3020.01,365.795 3022.24,364.128 3024.48,362.465 3026.71,360.806 3028.95,359.151 3031.18,357.5 3033.41,355.852 \n",
       "  3035.65,354.209 3037.88,352.569 3040.12,350.933 3042.35,349.301 3044.59,347.672 3046.82,346.048 3049.06,344.427 3051.29,342.81 3053.53,341.197 3055.76,339.588 \n",
       "  3058,337.983 3060.23,336.381 3062.47,334.784 3064.7,333.19 3066.94,331.6 3069.17,330.014 3071.41,328.431 3073.64,326.853 3075.88,325.278 3078.11,323.708 \n",
       "  3080.35,322.141 3082.58,320.577 3084.82,319.018 3087.05,317.463 3089.29,315.911 3091.52,314.363 3093.76,312.819 3095.99,311.279 3098.22,309.743 3100.46,308.21 \n",
       "  3102.69,306.682 3104.93,305.157 3107.16,303.636 3109.4,302.119 3111.63,300.605 3113.87,299.096 3116.1,297.59 3118.34,296.088 3120.57,294.59 3122.81,293.096 \n",
       "  3125.04,291.606 3127.28,290.12 3129.51,288.637 3131.75,287.158 3133.98,285.683 3136.22,284.212 3138.45,282.745 3140.69,281.281 3142.92,279.822 3145.16,278.366 \n",
       "  3147.39,276.914 3149.63,275.466 3151.86,274.022 3154.1,272.581 3156.33,271.144 3158.57,269.712 3160.8,268.283 3163.03,266.858 3165.27,265.436 3167.5,264.019 \n",
       "  3169.74,262.605 3171.97,261.196 3174.21,259.79 3176.44,258.387 3178.68,256.989 3180.91,255.595 3183.15,254.204 3185.38,252.817 3187.62,251.434 3189.85,250.055 \n",
       "  3192.09,248.68 3194.32,247.309 3196.56,245.941 3198.79,244.577 3201.03,243.217 3203.26,241.861 3205.5,240.509 3207.73,239.161 3209.97,237.816 3212.2,236.475 \n",
       "  3214.44,235.138 3216.67,233.805 3218.91,232.476 3221.14,231.151 3223.38,229.829 3225.61,228.511 3227.85,227.197 3230.08,225.887 3232.31,224.581 3234.55,223.279 \n",
       "  3236.78,221.98 3239.02,220.685 3241.25,219.394 3243.49,218.107 3245.72,216.824 3247.96,215.545 3250.19,214.269 3252.43,212.997 3254.66,211.729 3256.9,210.465 \n",
       "  3259.13,209.205 3261.37,207.949 3263.6,206.696 3265.84,205.447 3268.07,204.202 3270.31,202.961 3272.54,201.724 3274.78,200.491 3277.01,199.261 3279.25,198.035 \n",
       "  3281.48,196.814 3283.72,195.596 3285.95,194.381 3288.19,193.171 3290.42,191.964 3292.66,190.762 3294.89,189.563 3297.12,188.368 3299.36,187.176 3301.59,185.989 \n",
       "  3303.83,184.806 3306.06,183.626 3308.3,182.45 3310.53,181.278 3312.77,180.11 3315,178.945 3317.24,177.785 3319.47,176.628 3321.71,175.475 3323.94,174.326 \n",
       "  3326.18,173.181 3328.41,172.04 3330.65,170.902 3332.88,169.768 3335.12,168.638 3337.35,167.512 3339.59,166.39 3341.82,165.272 3344.06,164.157 3346.29,163.047 \n",
       "  3348.53,161.94 3350.76,160.837 3353,159.738 3355.23,158.642 3357.47,157.551 3359.7,156.463 3361.94,155.379 3364.17,154.299 3366.4,153.223 3368.64,152.151 \n",
       "  3370.87,151.082 3373.11,150.017 3375.34,148.956 3377.58,147.899 3379.81,146.846 3382.05,145.797 3384.28,144.751 3386.52,143.71 3388.75,142.672 3390.99,141.638 \n",
       "  3393.22,140.608 3395.46,139.581 3397.69,138.559 3399.93,137.54 3402.16,136.525 3404.4,135.514 3406.63,134.507 3408.87,133.504 3411.1,132.504 3413.34,131.509 \n",
       "  3415.57,130.517 3417.81,129.529 3420.04,128.545 3422.28,127.564 3424.51,126.588 3426.75,125.615 3428.98,124.646 3431.21,123.681 3433.45,122.72 3435.68,121.763 \n",
       "  3437.92,120.809 3440.15,119.86 3442.39,118.914 3444.62,117.972 3446.86,117.034 3449.09,116.099 3451.33,115.169 3453.56,114.242 3455.8,113.32 3458.03,112.401 \n",
       "  3460.27,111.485 3462.5,110.574 3464.74,109.667 3466.97,108.763 3469.21,107.863 3471.44,106.967 3473.68,106.075 3475.91,105.187 3478.15,104.302 3480.38,103.422 \n",
       "  3482.62,102.545 3484.85,101.672 3487.09,100.803 3489.32,99.9374 3491.56,99.076 3493.79,98.2183 3496.03,97.3645 3498.26,96.5146 3500.49,95.6685 3502.73,94.8262 \n",
       "  3504.96,93.9877 3507.2,93.1531 3509.43,92.3223 3511.67,91.4953 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"10, 20\" points=\"\n",
       "  2171.63,234.134 2184.72,238.649 2305.81,282.466 2378.57,310.592 2440.09,335.424 2506.92,363.489 2568.54,390.369 2634.59,420.26 2711.12,456.28 2779.13,489.541 \n",
       "  2838.77,519.676 2903.79,553.563 2969.2,588.736 3041.52,628.892 3110.33,668.334 3181.88,710.623 3242.1,747.23 3315.63,793.175 3384.75,837.618 3495.49,911.354 \n",
       "  3512.53,922.978 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip284)\" d=\"M2421.36 355.762 L2401.57 347.558 L2393.36 327.762 L2401.57 307.966 L2421.36 299.762 L2441.16 307.966 L2449.36 327.762 L2441.16 347.558 Z\" fill=\"#ff0000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip284)\" d=\"M2834.51 545.496 L2814.72 537.292 L2806.51 517.496 L2814.72 497.7 L2834.51 489.496 L2854.31 497.7 L2862.51 517.496 L2854.31 537.292 Z\" fill=\"#0000ff\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M2178.78 1547.84 L2953.08 1547.84 L2953.08 844.328 L2178.78 844.328  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2178.78,1547.84 2953.08,1547.84 2953.08,844.328 2178.78,844.328 2178.78,1547.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  2194.57,1020.2 2289.33,1020.2 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2325.64 976.477 L2311.82 1031.94 Q2311.26 1034.14 2311.26 1036.53 Q2311.26 1040.94 2314.16 1040.94 Q2315.52 1040.94 2316.65 1040.05 Q2317.77 1039.11 2318.61 1037.28 Q2319.5 1035.41 2320.07 1033.63 Q2320.68 1031.85 2321.43 1029.08 Q2321.66 1028.01 2321.89 1027.68 Q2322.13 1027.35 2322.78 1027.35 Q2323.95 1027.35 2323.95 1028.29 Q2322.78 1034.05 2321.05 1037.7 Q2318.52 1043.09 2313.84 1043.09 Q2310.32 1043.09 2307.7 1040.65 Q2305.12 1038.17 2305.12 1034.24 Q2305.12 1032.74 2305.59 1030.96 L2317.68 982.989 L2318.01 981.115 Q2318.01 980.6 2317.82 980.319 Q2317.63 980.037 2316.51 979.756 Q2315.43 979.475 2313.27 979.475 Q2312.38 979.475 2311.96 979.429 Q2311.59 979.382 2311.21 979.147 Q2310.89 978.913 2310.89 978.398 Q2310.89 977.555 2311.21 977.086 Q2311.59 976.618 2311.87 976.524 Q2312.15 976.43 2312.71 976.384 Q2313.51 976.337 2316.18 976.103 Q2318.85 975.821 2321.14 975.634 Q2323.44 975.447 2324.42 975.447 Q2324.99 975.447 2325.27 975.728 Q2325.59 975.962 2325.64 976.243 L2325.64 976.477 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2335.68 1031.34 L2335.68 1029.24 Q2343.75 1029.24 2347.91 1024.94 Q2349.06 1024.94 2349.26 1025.2 Q2349.46 1025.47 2349.46 1026.68 L2349.46 1064.36 Q2349.46 1066.36 2350.44 1066.98 Q2351.42 1067.6 2355.72 1067.6 L2357.85 1067.6 L2357.85 1069.67 Q2355.49 1069.47 2346.96 1069.47 Q2338.44 1069.47 2336.11 1069.67 L2336.11 1067.6 L2338.24 1067.6 Q2342.47 1067.6 2343.49 1067.01 Q2344.5 1066.39 2344.5 1064.36 L2344.5 1029.57 Q2341 1031.34 2335.68 1031.34 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2367.88 1018.03 Q2367.88 1001.82 2373.92 988.751 Q2376.49 983.27 2380.1 978.679 Q2383.71 974.088 2386.1 972.074 Q2388.49 970.06 2389.14 970.06 Q2390.08 970.06 2390.13 970.996 Q2390.13 971.465 2388.86 972.636 Q2373.4 988.376 2373.45 1018.03 Q2373.45 1047.78 2388.49 1062.91 Q2390.13 1064.55 2390.13 1065.06 Q2390.13 1066 2389.14 1066 Q2388.49 1066 2386.19 1064.08 Q2383.9 1062.16 2380.34 1057.75 Q2376.78 1053.35 2374.2 1047.96 Q2367.88 1034.89 2367.88 1018.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2426.88 1001.73 Q2426.88 1003.04 2426.27 1003.37 Q2425.66 1003.65 2423.98 1003.65 L2414.98 1003.65 L2407.86 1031.94 Q2407.3 1034.42 2407.3 1036.53 Q2407.3 1038.87 2408 1039.91 Q2408.75 1040.94 2410.3 1040.94 Q2413.34 1040.94 2416.62 1038.17 Q2419.95 1035.41 2422.76 1028.66 Q2423.13 1027.77 2423.32 1027.59 Q2423.56 1027.35 2424.16 1027.35 Q2425.34 1027.35 2425.34 1028.29 Q2425.34 1028.62 2424.68 1030.11 Q2424.07 1031.61 2422.71 1033.82 Q2421.4 1036.02 2419.67 1038.08 Q2417.98 1040.14 2415.4 1041.64 Q2412.83 1043.09 2410.06 1043.09 Q2406.18 1043.09 2403.69 1040.61 Q2401.26 1038.13 2401.26 1034.24 Q2401.26 1032.97 2402.24 1028.94 Q2403.23 1024.87 2408.57 1003.65 L2400.09 1003.65 Q2398.92 1003.65 2398.45 1003.6 Q2398.03 1003.55 2397.7 1003.32 Q2397.42 1003.04 2397.42 1002.48 Q2397.42 1001.59 2397.79 1001.21 Q2398.17 1000.79 2398.63 1000.74 Q2399.15 1000.65 2400.32 1000.65 L2409.31 1000.65 L2413.06 985.425 Q2413.44 983.926 2414.37 983.082 Q2415.36 982.192 2415.92 982.099 Q2416.48 981.958 2416.9 981.958 Q2418.17 981.958 2418.92 982.661 Q2419.67 983.317 2419.67 984.535 Q2419.67 985.19 2415.73 1000.65 L2424.16 1000.65 Q2425.24 1000.65 2425.66 1000.7 Q2426.13 1000.74 2426.51 1000.98 Q2426.88 1001.21 2426.88 1001.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2460.52 1019.2 Q2458.32 1019.2 2458.32 1018.03 Q2458.32 1016.86 2460.62 1016.86 Q2460.9 1016.86 2461.37 1016.9 Q2461.88 1016.95 2461.98 1016.95 L2489 1016.95 L2489 989.828 Q2489 989.734 2488.96 989.313 Q2488.91 988.844 2488.91 988.563 Q2488.91 986.268 2490.04 986.268 Q2491.21 986.268 2491.21 988.563 L2491.21 1016.95 L2518.28 1016.95 Q2518.38 1016.95 2518.84 1016.9 Q2519.31 1016.86 2519.59 1016.86 Q2521.8 1016.86 2521.8 1018.03 Q2521.84 1019.2 2519.5 1019.2 Q2519.22 1019.2 2518.8 1019.15 Q2518.38 1019.11 2518.28 1019.11 L2491.21 1019.11 L2491.21 1047.59 Q2491.21 1049.79 2490.04 1049.79 Q2488.91 1049.79 2488.91 1047.49 Q2488.91 1047.21 2488.96 1046.74 Q2489 1046.32 2489 1046.23 L2489 1019.11 L2461.98 1019.11 Q2461.88 1019.11 2461.32 1019.15 Q2460.8 1019.2 2460.52 1019.2 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2558.85 987.252 L2558.85 984.254 Q2570.37 984.254 2576.32 978.117 Q2577.96 978.117 2578.24 978.492 Q2578.52 978.866 2578.52 980.6 L2578.52 1034.42 Q2578.52 1037.28 2579.93 1038.17 Q2581.33 1039.06 2587.47 1039.06 L2590.51 1039.06 L2590.51 1042.01 Q2587.14 1041.73 2574.96 1041.73 Q2562.78 1041.73 2559.46 1042.01 L2559.46 1039.06 L2562.5 1039.06 Q2568.54 1039.06 2570 1038.22 Q2571.45 1037.33 2571.45 1034.42 L2571.45 984.722 Q2566.44 987.252 2558.85 987.252 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2604.82 1065.06 Q2604.82 1064.59 2606.04 1063.42 Q2621.5 1047.68 2621.5 1018.03 Q2621.5 988.282 2606.65 973.245 Q2604.82 971.512 2604.82 970.996 Q2604.82 970.06 2605.76 970.06 Q2606.41 970.06 2608.71 971.98 Q2611.05 973.901 2614.56 978.304 Q2618.12 982.708 2620.75 988.095 Q2627.07 1001.16 2627.07 1018.03 Q2627.07 1034.24 2621.03 1047.31 Q2618.45 1052.79 2614.84 1057.38 Q2611.24 1061.97 2608.85 1063.98 Q2606.46 1066 2605.76 1066 Q2604.82 1066 2604.82 1065.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 16, 4, 16\" points=\"\n",
       "  2194.57,1196.08 2289.33,1196.08 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2325.64 1152.35 L2311.82 1207.82 Q2311.26 1210.02 2311.26 1212.41 Q2311.26 1216.81 2314.16 1216.81 Q2315.52 1216.81 2316.65 1215.92 Q2317.77 1214.99 2318.61 1213.16 Q2319.5 1211.29 2320.07 1209.5 Q2320.68 1207.72 2321.43 1204.96 Q2321.66 1203.88 2321.89 1203.56 Q2322.13 1203.23 2322.78 1203.23 Q2323.95 1203.23 2323.95 1204.16 Q2322.78 1209.93 2321.05 1213.58 Q2318.52 1218.97 2313.84 1218.97 Q2310.32 1218.97 2307.7 1216.53 Q2305.12 1214.05 2305.12 1210.11 Q2305.12 1208.61 2305.59 1206.83 L2317.68 1158.87 L2318.01 1156.99 Q2318.01 1156.48 2317.82 1156.2 Q2317.63 1155.91 2316.51 1155.63 Q2315.43 1155.35 2313.27 1155.35 Q2312.38 1155.35 2311.96 1155.31 Q2311.59 1155.26 2311.21 1155.02 Q2310.89 1154.79 2310.89 1154.27 Q2310.89 1153.43 2311.21 1152.96 Q2311.59 1152.49 2311.87 1152.4 Q2312.15 1152.31 2312.71 1152.26 Q2313.51 1152.21 2316.18 1151.98 Q2318.85 1151.7 2321.14 1151.51 Q2323.44 1151.32 2324.42 1151.32 Q2324.99 1151.32 2325.27 1151.6 Q2325.59 1151.84 2325.64 1152.12 L2325.64 1152.35 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2380.02 1227.81 Q2380.41 1228.2 2380.41 1228.76 Q2380.41 1229.31 2380.02 1229.71 Q2379.62 1230.1 2379.07 1230.1 L2337.03 1230.1 Q2336.47 1230.1 2336.08 1229.71 Q2335.68 1229.31 2335.68 1228.76 Q2335.68 1228.2 2336.08 1227.81 Q2336.47 1227.41 2337.03 1227.41 L2379.07 1227.41 Q2379.62 1227.41 2380.02 1227.81 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2387.42 1207.21 L2387.42 1205.11 Q2395.48 1205.11 2399.65 1200.82 Q2400.8 1200.82 2400.99 1201.08 Q2401.19 1201.34 2401.19 1202.56 L2401.19 1240.23 Q2401.19 1242.23 2402.17 1242.86 Q2403.16 1243.48 2407.45 1243.48 L2409.58 1243.48 L2409.58 1245.55 Q2407.22 1245.35 2398.7 1245.35 Q2390.17 1245.35 2387.84 1245.55 L2387.84 1243.48 L2389.98 1243.48 Q2394.21 1243.48 2395.22 1242.89 Q2396.24 1242.27 2396.24 1240.23 L2396.24 1205.44 Q2392.73 1207.21 2387.42 1207.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2430.91 1193.91 Q2430.91 1177.7 2436.96 1164.63 Q2439.53 1159.15 2443.14 1154.56 Q2446.75 1149.97 2449.14 1147.95 Q2451.53 1145.94 2452.18 1145.94 Q2453.12 1145.94 2453.16 1146.87 Q2453.16 1147.34 2451.9 1148.51 Q2436.44 1164.25 2436.49 1193.91 Q2436.49 1223.65 2451.53 1238.78 Q2453.16 1240.42 2453.16 1240.94 Q2453.16 1241.87 2452.18 1241.87 Q2451.53 1241.87 2449.23 1239.95 Q2446.93 1238.03 2443.37 1233.63 Q2439.81 1229.23 2437.24 1223.84 Q2430.91 1210.77 2430.91 1193.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2489.92 1177.6 Q2489.92 1178.92 2489.31 1179.24 Q2488.7 1179.52 2487.02 1179.52 L2478.02 1179.52 L2470.9 1207.82 Q2470.34 1210.3 2470.34 1212.41 Q2470.34 1214.75 2471.04 1215.78 Q2471.79 1216.81 2473.34 1216.81 Q2476.38 1216.81 2479.66 1214.05 Q2482.99 1211.29 2485.8 1204.54 Q2486.17 1203.65 2486.36 1203.46 Q2486.59 1203.23 2487.2 1203.23 Q2488.37 1203.23 2488.37 1204.16 Q2488.37 1204.49 2487.72 1205.99 Q2487.11 1207.49 2485.75 1209.69 Q2484.44 1211.89 2482.71 1213.96 Q2481.02 1216.02 2478.44 1217.52 Q2475.87 1218.97 2473.1 1218.97 Q2469.21 1218.97 2466.73 1216.48 Q2464.3 1214 2464.3 1210.11 Q2464.3 1208.85 2465.28 1204.82 Q2466.26 1200.74 2471.6 1179.52 L2463.12 1179.52 Q2461.95 1179.52 2461.49 1179.48 Q2461.06 1179.43 2460.74 1179.2 Q2460.45 1178.92 2460.45 1178.35 Q2460.45 1177.46 2460.83 1177.09 Q2461.2 1176.67 2461.67 1176.62 Q2462.19 1176.53 2463.36 1176.53 L2472.35 1176.53 L2476.1 1161.3 Q2476.48 1159.8 2477.41 1158.96 Q2478.4 1158.07 2478.96 1157.98 Q2479.52 1157.84 2479.94 1157.84 Q2481.21 1157.84 2481.96 1158.54 Q2482.71 1159.19 2482.71 1160.41 Q2482.71 1161.07 2478.77 1176.53 L2487.2 1176.53 Q2488.28 1176.53 2488.7 1176.57 Q2489.17 1176.62 2489.55 1176.85 Q2489.92 1177.09 2489.92 1177.6 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2523.56 1195.08 Q2521.36 1195.08 2521.36 1193.91 Q2521.36 1192.73 2523.65 1192.73 Q2523.94 1192.73 2524.4 1192.78 Q2524.92 1192.83 2525.01 1192.83 L2552.04 1192.83 L2552.04 1165.7 Q2552.04 1165.61 2552 1165.19 Q2551.95 1164.72 2551.95 1164.44 Q2551.95 1162.14 2553.07 1162.14 Q2554.24 1162.14 2554.24 1164.44 L2554.24 1192.83 L2581.32 1192.83 Q2581.41 1192.83 2581.88 1192.78 Q2582.35 1192.73 2582.63 1192.73 Q2584.83 1192.73 2584.83 1193.91 Q2584.88 1195.08 2582.54 1195.08 Q2582.26 1195.08 2581.84 1195.03 Q2581.41 1194.98 2581.32 1194.98 L2554.24 1194.98 L2554.24 1223.46 Q2554.24 1225.67 2553.07 1225.67 Q2551.95 1225.67 2551.95 1223.37 Q2551.95 1223.09 2552 1222.62 Q2552.04 1222.2 2552.04 1222.11 L2552.04 1194.98 L2525.01 1194.98 Q2524.92 1194.98 2524.36 1195.03 Q2523.84 1195.08 2523.56 1195.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2621.88 1163.13 L2621.88 1160.13 Q2633.41 1160.13 2639.36 1153.99 Q2641 1153.99 2641.28 1154.37 Q2641.56 1154.74 2641.56 1156.48 L2641.56 1210.3 Q2641.56 1213.16 2642.97 1214.05 Q2644.37 1214.94 2650.51 1214.94 L2653.55 1214.94 L2653.55 1217.89 Q2650.18 1217.61 2638 1217.61 Q2625.82 1217.61 2622.49 1217.89 L2622.49 1214.94 L2625.54 1214.94 Q2631.58 1214.94 2633.03 1214.1 Q2634.49 1213.21 2634.49 1210.3 L2634.49 1160.6 Q2629.47 1163.13 2621.88 1163.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2667.86 1240.94 Q2667.86 1240.47 2669.07 1239.3 Q2684.53 1223.56 2684.53 1193.91 Q2684.53 1164.16 2669.68 1149.12 Q2667.86 1147.39 2667.86 1146.87 Q2667.86 1145.94 2668.79 1145.94 Q2669.45 1145.94 2671.74 1147.86 Q2674.09 1149.78 2677.6 1154.18 Q2681.16 1158.58 2683.78 1163.97 Q2690.11 1177.04 2690.11 1193.91 Q2690.11 1210.11 2684.07 1223.18 Q2681.49 1228.66 2677.88 1233.26 Q2674.27 1237.85 2671.89 1239.86 Q2669.5 1241.87 2668.79 1241.87 Q2667.86 1241.87 2667.86 1240.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"4, 8\" points=\"\n",
       "  2194.57,1371.96 2289.33,1371.96 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2470.59 1297.86 Q2470.59 1303.1 2466.7 1307.93 Q2462.86 1312.75 2456.58 1315.71 Q2450.35 1318.61 2443.65 1318.61 L2427.35 1318.61 L2421.4 1342.59 Q2421.36 1342.73 2421.22 1343.34 Q2421.08 1343.91 2421.08 1344.23 Q2421.08 1345.41 2422.53 1345.69 Q2424.03 1345.97 2427.35 1345.97 Q2429.51 1345.97 2429.84 1346.34 Q2430.02 1346.58 2430.02 1347 Q2430.02 1347.65 2429.84 1348.12 Q2429.65 1348.54 2429.27 1348.68 Q2428.95 1348.82 2428.71 1348.87 Q2428.48 1348.92 2428.1 1348.92 Q2427.12 1348.92 2425.01 1348.82 Q2422.95 1348.73 2421.87 1348.73 L2415.74 1348.64 L2403.56 1348.92 Q2402.1 1348.92 2402.1 1347.75 Q2402.1 1346.86 2402.48 1346.48 Q2402.85 1346.06 2403.27 1346.01 Q2403.7 1345.97 2404.77 1345.97 Q2407.12 1345.97 2408.52 1345.83 Q2409.93 1345.69 2410.82 1345.5 Q2411.75 1345.26 2412.22 1344.61 Q2412.74 1343.95 2412.97 1343.39 Q2413.21 1342.78 2413.53 1341.42 L2426.37 1289.89 Q2426.74 1288.35 2426.74 1288.11 Q2426.74 1287.32 2426.28 1287.04 Q2425.85 1286.71 2424.64 1286.57 Q2422.29 1286.38 2420.51 1286.38 Q2419.34 1286.38 2418.87 1286.33 Q2418.45 1286.29 2418.08 1286.05 Q2417.75 1285.77 2417.75 1285.21 Q2417.75 1284.32 2418.12 1283.94 Q2418.55 1283.52 2419.01 1283.48 Q2419.48 1283.38 2420.61 1283.38 L2451.71 1283.38 Q2460.66 1283.38 2465.62 1287.65 Q2470.59 1291.91 2470.59 1297.86 M2461.69 1295.56 Q2461.69 1286.38 2448.62 1286.38 L2439.44 1286.38 Q2436.39 1286.38 2435.64 1286.94 Q2434.89 1287.46 2434.24 1290.03 L2427.73 1316.13 L2441.27 1316.13 Q2450.35 1316.13 2456.02 1311.02 Q2458.6 1308.68 2460.14 1303.81 Q2461.69 1298.93 2461.69 1295.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M2325.6 1374.52 L2555.31 1374.52 L2555.31 1369.4 L2325.6 1369.4  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2394.09 1408.84 Q2394.09 1414.08 2390.2 1418.91 Q2386.36 1423.73 2380.08 1426.68 Q2373.85 1429.59 2367.15 1429.59 L2350.85 1429.59 L2344.9 1453.57 Q2344.86 1453.71 2344.72 1454.32 Q2344.58 1454.88 2344.58 1455.21 Q2344.58 1456.38 2346.03 1456.66 Q2347.53 1456.95 2350.85 1456.95 Q2353.01 1456.95 2353.34 1457.32 Q2353.52 1457.55 2353.52 1457.98 Q2353.52 1458.63 2353.34 1459.1 Q2353.15 1459.52 2352.77 1459.66 Q2352.45 1459.8 2352.21 1459.85 Q2351.98 1459.9 2351.6 1459.9 Q2350.62 1459.9 2348.51 1459.8 Q2346.45 1459.71 2345.37 1459.71 L2339.24 1459.62 L2327.06 1459.9 Q2325.6 1459.9 2325.6 1458.73 Q2325.6 1457.84 2325.98 1457.46 Q2326.35 1457.04 2326.77 1456.99 Q2327.2 1456.95 2328.27 1456.95 Q2330.62 1456.95 2332.02 1456.81 Q2333.43 1456.66 2334.32 1456.48 Q2335.25 1456.24 2335.72 1455.59 Q2336.24 1454.93 2336.47 1454.37 Q2336.71 1453.76 2337.03 1452.4 L2349.87 1400.87 Q2350.24 1399.33 2350.24 1399.09 Q2350.24 1398.3 2349.78 1398.01 Q2349.35 1397.69 2348.14 1397.55 Q2345.79 1397.36 2344.01 1397.36 Q2342.84 1397.36 2342.37 1397.31 Q2341.95 1397.27 2341.58 1397.03 Q2341.25 1396.75 2341.25 1396.19 Q2341.25 1395.3 2341.62 1394.92 Q2342.05 1394.5 2342.51 1394.45 Q2342.98 1394.36 2344.11 1394.36 L2375.21 1394.36 Q2384.16 1394.36 2389.12 1398.62 Q2394.09 1402.89 2394.09 1408.84 M2385.19 1406.54 Q2385.19 1397.36 2372.12 1397.36 L2362.94 1397.36 Q2359.89 1397.36 2359.14 1397.92 Q2358.39 1398.44 2357.74 1401.01 L2351.23 1427.11 L2364.77 1427.11 Q2373.85 1427.11 2379.52 1422 Q2382.1 1419.66 2383.64 1414.79 Q2385.19 1409.91 2385.19 1406.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2476.52 1434.55 Q2477.08 1435.12 2477.08 1435.91 Q2477.08 1436.71 2476.52 1437.27 Q2475.96 1437.83 2475.16 1437.83 L2415.11 1437.83 Q2414.31 1437.83 2413.75 1437.27 Q2413.18 1436.71 2413.18 1435.91 Q2413.18 1435.12 2413.75 1434.55 Q2414.31 1433.99 2415.11 1433.99 L2475.16 1433.99 Q2475.96 1433.99 2476.52 1434.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2513.71 1405.14 L2513.71 1402.14 Q2525.23 1402.14 2531.18 1396 Q2532.82 1396 2533.1 1396.38 Q2533.39 1396.75 2533.39 1398.48 L2533.39 1452.31 Q2533.39 1455.17 2534.79 1456.06 Q2536.2 1456.95 2542.33 1456.95 L2545.38 1456.95 L2545.38 1459.9 Q2542 1459.62 2529.83 1459.62 Q2517.65 1459.62 2514.32 1459.9 L2514.32 1456.95 L2517.36 1456.95 Q2523.41 1456.95 2524.86 1456.1 Q2526.31 1455.21 2526.31 1452.31 L2526.31 1402.61 Q2521.3 1405.14 2513.71 1405.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2608.72 1341.77 L2607.9 1343.11 Q2602.82 1340.91 2596.49 1337.41 Q2590.16 1340.91 2585.08 1343.11 L2584.29 1341.77 Q2589.84 1336.95 2596.49 1333.24 Q2603.21 1336.98 2608.72 1341.77 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2613.33 1359.64 Q2613.33 1362.27 2611.69 1363.76 Q2610.05 1365.22 2608.18 1365.22 Q2606.4 1365.22 2605.46 1364.19 Q2604.52 1363.16 2604.52 1361.84 Q2604.52 1360.06 2605.84 1358.52 Q2607.15 1356.97 2609.12 1356.64 Q2607.19 1355.43 2604.34 1355.43 Q2602.46 1355.43 2600.82 1356.41 Q2599.23 1357.39 2598.25 1358.66 Q2597.31 1359.92 2596.47 1361.75 Q2595.67 1363.53 2595.34 1364.61 Q2595.06 1365.64 2594.83 1366.76 L2591.55 1379.88 Q2589.96 1386.11 2589.96 1388.31 Q2589.96 1391.03 2591.27 1392.85 Q2592.58 1394.63 2595.2 1394.63 Q2596.23 1394.63 2597.4 1394.35 Q2598.58 1394.03 2600.07 1393.18 Q2601.62 1392.29 2602.98 1390.98 Q2604.38 1389.62 2605.74 1387.33 Q2607.1 1385.03 2607.99 1382.08 Q2608.27 1381.05 2609.21 1381.05 Q2610.38 1381.05 2610.38 1381.99 Q2610.38 1382.78 2609.72 1384.47 Q2609.12 1386.11 2607.76 1388.26 Q2606.45 1390.37 2604.71 1392.29 Q2602.98 1394.17 2600.4 1395.48 Q2597.83 1396.79 2595.02 1396.79 Q2590.99 1396.79 2588.32 1394.63 Q2585.65 1392.48 2584.66 1389.48 Q2584.43 1389.9 2584.1 1390.47 Q2583.77 1391.03 2582.79 1392.29 Q2581.85 1393.51 2580.77 1394.45 Q2579.7 1395.34 2578.01 1396.04 Q2576.37 1396.79 2574.59 1396.79 Q2572.34 1396.79 2570.33 1396.13 Q2568.36 1395.48 2566.96 1393.98 Q2565.55 1392.48 2565.55 1390.42 Q2565.55 1388.12 2567.1 1386.53 Q2568.69 1384.89 2570.84 1384.89 Q2572.2 1384.89 2573.28 1385.69 Q2574.4 1386.48 2574.4 1388.22 Q2574.4 1390.14 2573.09 1391.59 Q2571.78 1393.04 2569.91 1393.42 Q2571.83 1394.63 2574.68 1394.63 Q2577.78 1394.63 2580.21 1391.92 Q2582.65 1389.2 2583.82 1384.66 Q2586.72 1373.74 2587.85 1368.87 Q2588.97 1363.95 2588.97 1361.84 Q2588.97 1359.88 2588.46 1358.52 Q2587.94 1357.16 2587.05 1356.55 Q2586.21 1355.89 2585.41 1355.66 Q2584.66 1355.43 2583.82 1355.43 Q2582.41 1355.43 2580.82 1355.99 Q2579.28 1356.55 2577.4 1357.86 Q2575.57 1359.13 2573.84 1361.75 Q2572.11 1364.37 2570.94 1367.98 Q2570.7 1369.06 2569.67 1369.06 Q2568.55 1369.01 2568.55 1368.07 Q2568.55 1367.28 2569.16 1365.64 Q2569.81 1363.95 2571.12 1361.84 Q2572.48 1359.74 2574.22 1357.86 Q2576 1355.94 2578.57 1354.63 Q2581.2 1353.32 2584.01 1353.32 Q2585.27 1353.32 2586.49 1353.6 Q2587.75 1353.83 2589.25 1354.54 Q2590.8 1355.24 2592.16 1356.78 Q2593.52 1358.33 2594.36 1360.58 Q2594.92 1359.5 2595.67 1358.47 Q2596.47 1357.44 2597.69 1356.18 Q2598.95 1354.86 2600.68 1354.11 Q2602.46 1353.32 2604.43 1353.32 Q2606.35 1353.32 2608.23 1353.83 Q2610.1 1354.3 2611.69 1355.85 Q2613.33 1357.35 2613.33 1359.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2613.94 1371.73 Q2613.94 1355.52 2619.98 1342.45 Q2622.56 1336.97 2626.17 1332.38 Q2629.77 1327.79 2632.16 1325.77 Q2634.55 1323.76 2635.21 1323.76 Q2636.14 1323.76 2636.19 1324.7 Q2636.19 1325.16 2634.93 1326.34 Q2619.47 1342.07 2619.51 1371.73 Q2619.51 1401.47 2634.55 1416.61 Q2636.19 1418.24 2636.19 1418.76 Q2636.19 1419.7 2635.21 1419.7 Q2634.55 1419.7 2632.26 1417.78 Q2629.96 1415.86 2626.4 1411.45 Q2622.84 1407.05 2620.26 1401.66 Q2613.94 1388.59 2613.94 1371.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2672.95 1355.43 Q2672.95 1356.74 2672.34 1357.07 Q2671.73 1357.35 2670.04 1357.35 L2661.05 1357.35 L2653.93 1385.64 Q2653.37 1388.12 2653.37 1390.23 Q2653.37 1392.57 2654.07 1393.6 Q2654.82 1394.63 2656.36 1394.63 Q2659.41 1394.63 2662.69 1391.87 Q2666.01 1389.11 2668.82 1382.36 Q2669.2 1381.47 2669.39 1381.28 Q2669.62 1381.05 2670.23 1381.05 Q2671.4 1381.05 2671.4 1381.99 Q2671.4 1382.31 2670.74 1383.81 Q2670.14 1385.31 2668.78 1387.51 Q2667.47 1389.72 2665.73 1391.78 Q2664.05 1393.84 2661.47 1395.34 Q2658.89 1396.79 2656.13 1396.79 Q2652.24 1396.79 2649.76 1394.31 Q2647.32 1391.82 2647.32 1387.94 Q2647.32 1386.67 2648.31 1382.64 Q2649.29 1378.57 2654.63 1357.35 L2646.15 1357.35 Q2644.98 1357.35 2644.51 1357.3 Q2644.09 1357.25 2643.76 1357.02 Q2643.48 1356.74 2643.48 1356.18 Q2643.48 1355.29 2643.86 1354.91 Q2644.23 1354.49 2644.7 1354.44 Q2645.21 1354.35 2646.39 1354.35 L2655.38 1354.35 L2659.13 1339.12 Q2659.5 1337.62 2660.44 1336.78 Q2661.42 1335.89 2661.98 1335.8 Q2662.55 1335.66 2662.97 1335.66 Q2664.23 1335.66 2664.98 1336.36 Q2665.73 1337.02 2665.73 1338.23 Q2665.73 1338.89 2661.8 1354.35 L2670.23 1354.35 Q2671.31 1354.35 2671.73 1354.4 Q2672.2 1354.44 2672.57 1354.68 Q2672.95 1354.91 2672.95 1355.43 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2706.59 1372.9 Q2704.39 1372.9 2704.39 1371.73 Q2704.39 1370.56 2706.68 1370.56 Q2706.96 1370.56 2707.43 1370.6 Q2707.95 1370.65 2708.04 1370.65 L2735.07 1370.65 L2735.07 1343.53 Q2735.07 1343.43 2735.02 1343.01 Q2734.98 1342.54 2734.98 1342.26 Q2734.98 1339.97 2736.1 1339.97 Q2737.27 1339.97 2737.27 1342.26 L2737.27 1370.65 L2764.35 1370.65 Q2764.44 1370.65 2764.91 1370.6 Q2765.38 1370.56 2765.66 1370.56 Q2767.86 1370.56 2767.86 1371.73 Q2767.91 1372.9 2765.57 1372.9 Q2765.28 1372.9 2764.86 1372.85 Q2764.44 1372.81 2764.35 1372.81 L2737.27 1372.81 L2737.27 1401.29 Q2737.27 1403.49 2736.1 1403.49 Q2734.98 1403.49 2734.98 1401.19 Q2734.98 1400.91 2735.02 1400.44 Q2735.07 1400.02 2735.07 1399.93 L2735.07 1372.81 L2708.04 1372.81 Q2707.95 1372.81 2707.38 1372.85 Q2706.87 1372.9 2706.59 1372.9 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2804.91 1340.95 L2804.91 1337.95 Q2816.44 1337.95 2822.38 1331.82 Q2824.02 1331.82 2824.31 1332.19 Q2824.59 1332.57 2824.59 1334.3 L2824.59 1388.12 Q2824.59 1390.98 2825.99 1391.87 Q2827.4 1392.76 2833.53 1392.76 L2836.58 1392.76 L2836.58 1395.71 Q2833.21 1395.43 2821.03 1395.43 Q2808.85 1395.43 2805.52 1395.71 L2805.52 1392.76 L2808.57 1392.76 Q2814.61 1392.76 2816.06 1391.92 Q2817.51 1391.03 2817.51 1388.12 L2817.51 1338.42 Q2812.5 1340.95 2804.91 1340.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2852.42 1418.76 Q2852.42 1418.29 2853.64 1417.12 Q2869.1 1401.38 2869.1 1371.73 Q2869.1 1341.98 2854.25 1326.94 Q2852.42 1325.21 2852.42 1324.7 Q2852.42 1323.76 2853.36 1323.76 Q2854.01 1323.76 2856.31 1325.68 Q2858.65 1327.6 2862.16 1332 Q2865.72 1336.41 2868.35 1341.79 Q2874.67 1354.86 2874.67 1371.73 Q2874.67 1387.94 2868.63 1401.01 Q2866.05 1406.49 2862.44 1411.08 Q2858.84 1415.67 2856.45 1417.68 Q2854.06 1419.7 2853.36 1419.7 Q2852.42 1419.7 2852.42 1418.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2884.69 1337.73 Q2884.69 1336.51 2884.79 1336.15 Q2884.92 1335.79 2885.44 1335.24 L2898.33 1320.87 Q2905.38 1312.94 2905.38 1306.02 Q2905.38 1301.53 2903.02 1298.31 Q2900.69 1295.1 2896.4 1295.1 Q2893.45 1295.1 2890.95 1296.9 Q2888.46 1298.71 2887.31 1301.92 Q2887.51 1301.85 2888.2 1301.85 Q2889.87 1301.85 2890.79 1302.9 Q2891.74 1303.95 2891.74 1305.36 Q2891.74 1307.17 2890.56 1308.05 Q2889.41 1308.9 2888.27 1308.9 Q2887.81 1308.9 2887.18 1308.81 Q2886.59 1308.71 2885.64 1307.79 Q2884.69 1306.84 2884.69 1305.17 Q2884.69 1300.48 2888.23 1296.74 Q2891.81 1293 2897.25 1293 Q2903.41 1293 2907.45 1296.67 Q2911.51 1300.31 2911.51 1306.02 Q2911.51 1308.02 2910.89 1309.86 Q2910.3 1311.66 2909.48 1313.07 Q2908.69 1314.48 2906.53 1316.74 Q2904.37 1319 2902.63 1320.61 Q2900.89 1322.22 2896.99 1325.63 L2889.87 1332.55 L2901.97 1332.55 Q2907.87 1332.55 2908.33 1332.02 Q2908.99 1331.07 2909.81 1326.05 L2911.51 1326.05 L2909.61 1337.73 L2884.69 1337.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "function recursiveplot(p, γ)\n",
    "    a = 1\n",
    "    xh = 1\n",
    "    y = (z) -> -ricfw(γ) / 2 / γ^2 * xh + z\n",
    "    X = (ricfw(γ) + γ^2 - 1)\n",
    "    P = ricfw(γ)\n",
    "    ymin = 0.3\n",
    "    ymax = 0.9\n",
    "\n",
    "    i1 = P * xh / 2  / (γ^2 - 2 * γ^2 / (P-1) * sqrt(γ^2 - P))\n",
    "    i1 = y(i1)\n",
    "    i2 = 1 / 2 / γ^2 * (P + 2 * γ^2 - 1) * ((P - 1) - 2 * sqrt(γ^2 - P)) / ((P + 1)^2 - 4 * γ^2) * P * xh\n",
    "    i2 = y(i2)\n",
    "\n",
    "    f1y = (z) -> (γ^2 * z)^2 / X - γ^2 * z^2\n",
    "    f2y = (z) -> -P / (P-1) * xh^2 + (P*xh + γ^2 * z)^2 / X - P * xh^2 - γ^2 * z^2\n",
    "    f3y = (z) -> - P / (P - 1) * (Ahat(γ) * xh + 2 * Ghat(γ) * z)^2\n",
    "\n",
    "    lw = 5\n",
    "    plot!(p, ymin:0.001:ymax,f1y, label = L\"l_1(t+1)\", linewidth = lw, linestyle = :dash, linecolor = :red)\n",
    "    plot!(p,ymin:0.001:ymax, f2y, label = L\"l_{-1}(t+1)\",linestyle = :dashdot, linewidth = lw, linecolor = :blue)\n",
    "\n",
    "    plot!(p, ymin:0.001:i1, f1y, linecolor = :red, linewidth = lw+1, label = nothing)\n",
    "    plot!(p, i2:0.001:ymax, f2y, linecolor = :blue, linewidth = lw+1, label = nothing)\n",
    "    plot!(p, f3y, label = L\"\\frac{P}{P-1}\\hat x(t + 1)^2\", linewidth = lw, linestyle = :dot, legend = :bottomleft, linecolor = :black)\n",
    "    plot!(p, [i1], [f1y(i1)], marker = :o, markersize = lw+2, markercolor = :red, label = nothing)\n",
    "    plot!(p, [i2], [f2y(i2)], marker = :o, markersize = lw+2, markercolor = :blue, label = nothing)\n",
    "    plot!(p, xlabel = \"y(t)\", ylabel = L\"l(t+1)\")\n",
    "    fontsize = 16\n",
    "    plot!(p,\n",
    "        xtickfontsize = fontsize,\n",
    "        ytickfontsize = fontsize,\n",
    "        guidefontsize = fontsize,\n",
    "        legendfontsize = fontsize\n",
    "    )\n",
    "end\n",
    "p = plot(layout = (1,2), size=(900, 450)) # Adjust to your liking\n",
    "recursiveplot(p[1], 3.4)\n",
    "recursiveplot(p[2], 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "#127 (generic function with 1 method)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using NLsolve\n",
    "getsol = function(a)\n",
    "    function f!(F, x)\n",
    "        function ricfw(γ)\n",
    "            P = -(γ^2 * a^2 - 1)/2 + √((γ^2 * a^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "            return P\n",
    "        end\n",
    "        lhs = function(γ)\n",
    "            P = ricfw(γ)\n",
    "            return (P + 2*γ^2 - 1) * (P - 1 - 2*sqrt(γ^2 - P))^2 \n",
    "        end\n",
    "\n",
    "        rhs = function(γ)\n",
    "            P = ricfw(γ)\n",
    "            return (P - 1)*((P + 1)^2 - 4 * γ^2)\n",
    "        end\n",
    "        \n",
    "        \n",
    "        F[1] = lhs(x[1]) - rhs(x[1])\n",
    "    end\n",
    "    sol = nlsolve(f!, [2.1*a^2 + 2*abs(a) + 1], autodiff = :forward)\n",
    "    return sol.zero[1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip560\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip561\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip562\">\n",
       "    <rect x=\"194\" y=\"47\" width=\"2159\" height=\"1321\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M194.704 1367.02 L2352.76 1367.02 L2352.76 47.2441 L194.704 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  255.781,1367.02 255.781,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  764.755,1367.02 764.755,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1273.73,1367.02 1273.73,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1782.7,1367.02 1782.7,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2291.68,1367.02 2291.68,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1367.02 2352.76,1367.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  255.781,1367.02 255.781,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  764.755,1367.02 764.755,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1273.73,1367.02 1273.73,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1782.7,1367.02 1782.7,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2291.68,1367.02 2291.68,1348.12 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M148.837 1438.96 L208.189 1438.96 L208.189 1446.83 L148.837 1446.83 L148.837 1438.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M229.994 1464.75 L245.272 1464.75 L245.272 1412.02 L228.651 1415.35 L228.651 1406.83 L245.179 1403.5 L254.531 1403.5 L254.531 1464.75 L269.809 1464.75 L269.809 1472.62 L229.994 1472.62 L229.994 1464.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M288.697 1460.86 L298.466 1460.86 L298.466 1472.62 L288.697 1472.62 L288.697 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M338.836 1409.66 Q331.614 1409.66 327.956 1416.79 Q324.345 1423.87 324.345 1438.13 Q324.345 1452.34 327.956 1459.47 Q331.614 1466.56 338.836 1466.56 Q346.105 1466.56 349.716 1459.47 Q353.373 1452.34 353.373 1438.13 Q353.373 1423.87 349.716 1416.79 Q346.105 1409.66 338.836 1409.66 M338.836 1402.25 Q350.456 1402.25 356.567 1411.46 Q362.725 1420.63 362.725 1438.13 Q362.725 1455.58 356.567 1464.8 Q350.456 1473.96 338.836 1473.96 Q327.216 1473.96 321.058 1464.8 Q314.947 1455.58 314.947 1438.13 Q314.947 1420.63 321.058 1411.46 Q327.216 1402.25 338.836 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M658.807 1438.96 L718.158 1438.96 L718.158 1446.83 L658.807 1446.83 L658.807 1438.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M758.343 1409.66 Q751.121 1409.66 747.464 1416.79 Q743.853 1423.87 743.853 1438.13 Q743.853 1452.34 747.464 1459.47 Q751.121 1466.56 758.343 1466.56 Q765.612 1466.56 769.223 1459.47 Q772.88 1452.34 772.88 1438.13 Q772.88 1423.87 769.223 1416.79 Q765.612 1409.66 758.343 1409.66 M758.343 1402.25 Q769.964 1402.25 776.075 1411.46 Q782.232 1420.63 782.232 1438.13 Q782.232 1455.58 776.075 1464.8 Q769.964 1473.96 758.343 1473.96 Q746.723 1473.96 740.566 1464.8 Q734.455 1455.58 734.455 1438.13 Q734.455 1420.63 740.566 1411.46 Q746.723 1402.25 758.343 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M798.667 1460.86 L808.436 1460.86 L808.436 1472.62 L798.667 1472.62 L798.667 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M828.899 1403.5 L865.611 1403.5 L865.611 1411.37 L837.463 1411.37 L837.463 1428.31 Q839.5 1427.62 841.537 1427.3 Q843.574 1426.93 845.612 1426.93 Q857.186 1426.93 863.945 1433.27 Q870.704 1439.61 870.704 1450.44 Q870.704 1461.6 863.76 1467.81 Q856.815 1473.96 844.176 1473.96 Q839.824 1473.96 835.287 1473.22 Q830.797 1472.48 825.982 1471 L825.982 1461.6 Q830.149 1463.87 834.593 1464.98 Q839.037 1466.09 843.991 1466.09 Q852 1466.09 856.676 1461.88 Q861.352 1457.67 861.352 1450.44 Q861.352 1443.22 856.676 1439.01 Q852 1434.8 843.991 1434.8 Q840.241 1434.8 836.491 1435.63 Q832.787 1436.46 828.899 1438.22 L828.899 1403.5 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1228.5 1409.66 Q1221.28 1409.66 1217.62 1416.79 Q1214.01 1423.87 1214.01 1438.13 Q1214.01 1452.34 1217.62 1459.47 Q1221.28 1466.56 1228.5 1466.56 Q1235.77 1466.56 1239.38 1459.47 Q1243.04 1452.34 1243.04 1438.13 Q1243.04 1423.87 1239.38 1416.79 Q1235.77 1409.66 1228.5 1409.66 M1228.5 1402.25 Q1240.12 1402.25 1246.23 1411.46 Q1252.39 1420.63 1252.39 1438.13 Q1252.39 1455.58 1246.23 1464.8 Q1240.12 1473.96 1228.5 1473.96 Q1216.88 1473.96 1210.72 1464.8 Q1204.61 1455.58 1204.61 1438.13 Q1204.61 1420.63 1210.72 1411.46 Q1216.88 1402.25 1228.5 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1268.82 1460.86 L1278.59 1460.86 L1278.59 1472.62 L1268.82 1472.62 L1268.82 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1318.96 1409.66 Q1311.74 1409.66 1308.08 1416.79 Q1304.47 1423.87 1304.47 1438.13 Q1304.47 1452.34 1308.08 1459.47 Q1311.74 1466.56 1318.96 1466.56 Q1326.23 1466.56 1329.84 1459.47 Q1333.5 1452.34 1333.5 1438.13 Q1333.5 1423.87 1329.84 1416.79 Q1326.23 1409.66 1318.96 1409.66 M1318.96 1402.25 Q1330.58 1402.25 1336.69 1411.46 Q1342.85 1420.63 1342.85 1438.13 Q1342.85 1455.58 1336.69 1464.8 Q1330.58 1473.96 1318.96 1473.96 Q1307.34 1473.96 1301.18 1464.8 Q1295.07 1455.58 1295.07 1438.13 Q1295.07 1420.63 1301.18 1411.46 Q1307.34 1402.25 1318.96 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1738.47 1409.66 Q1731.25 1409.66 1727.59 1416.79 Q1723.98 1423.87 1723.98 1438.13 Q1723.98 1452.34 1727.59 1459.47 Q1731.25 1466.56 1738.47 1466.56 Q1745.74 1466.56 1749.35 1459.47 Q1753.01 1452.34 1753.01 1438.13 Q1753.01 1423.87 1749.35 1416.79 Q1745.74 1409.66 1738.47 1409.66 M1738.47 1402.25 Q1750.09 1402.25 1756.2 1411.46 Q1762.36 1420.63 1762.36 1438.13 Q1762.36 1455.58 1756.2 1464.8 Q1750.09 1473.96 1738.47 1473.96 Q1726.85 1473.96 1720.69 1464.8 Q1714.58 1455.58 1714.58 1438.13 Q1714.58 1420.63 1720.69 1411.46 Q1726.85 1402.25 1738.47 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1778.79 1460.86 L1788.56 1460.86 L1788.56 1472.62 L1778.79 1472.62 L1778.79 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1809.02 1403.5 L1845.74 1403.5 L1845.74 1411.37 L1817.59 1411.37 L1817.59 1428.31 Q1819.63 1427.62 1821.66 1427.3 Q1823.7 1426.93 1825.74 1426.93 Q1837.31 1426.93 1844.07 1433.27 Q1850.83 1439.61 1850.83 1450.44 Q1850.83 1461.6 1843.88 1467.81 Q1836.94 1473.96 1824.3 1473.96 Q1819.95 1473.96 1815.41 1473.22 Q1810.92 1472.48 1806.11 1471 L1806.11 1461.6 Q1810.27 1463.87 1814.72 1464.98 Q1819.16 1466.09 1824.12 1466.09 Q1832.13 1466.09 1836.8 1461.88 Q1841.48 1457.67 1841.48 1450.44 Q1841.48 1443.22 1836.8 1439.01 Q1832.13 1434.8 1824.12 1434.8 Q1820.37 1434.8 1816.62 1435.63 Q1812.91 1436.46 1809.02 1438.22 L1809.02 1403.5 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2225.98 1464.75 L2241.26 1464.75 L2241.26 1412.02 L2224.64 1415.35 L2224.64 1406.83 L2241.17 1403.5 L2250.52 1403.5 L2250.52 1464.75 L2265.8 1464.75 L2265.8 1472.62 L2225.98 1472.62 L2225.98 1464.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2284.69 1460.86 L2294.46 1460.86 L2294.46 1472.62 L2284.69 1472.62 L2284.69 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2334.83 1409.66 Q2327.6 1409.66 2323.95 1416.79 Q2320.34 1423.87 2320.34 1438.13 Q2320.34 1452.34 2323.95 1459.47 Q2327.6 1466.56 2334.83 1466.56 Q2342.1 1466.56 2345.71 1459.47 Q2349.36 1452.34 2349.36 1438.13 Q2349.36 1423.87 2345.71 1416.79 Q2342.1 1409.66 2334.83 1409.66 M2334.83 1402.25 Q2346.45 1402.25 2352.56 1411.46 Q2358.72 1420.63 2358.72 1438.13 Q2358.72 1455.58 2352.56 1464.8 Q2346.45 1473.96 2334.83 1473.96 Q2323.21 1473.96 2317.05 1464.8 Q2310.94 1455.58 2310.94 1438.13 Q2310.94 1420.63 2317.05 1411.46 Q2323.21 1402.25 2334.83 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1278.64 1563.58 Q1268.31 1563.58 1264.33 1565.94 Q1260.35 1568.3 1260.35 1574 Q1260.35 1578.53 1263.31 1581.22 Q1266.32 1583.86 1271.46 1583.86 Q1278.54 1583.86 1282.8 1578.86 Q1287.11 1573.81 1287.11 1565.48 L1287.11 1563.58 L1278.64 1563.58 M1295.63 1560.06 L1295.63 1589.64 L1287.11 1589.64 L1287.11 1581.77 Q1284.19 1586.5 1279.84 1588.76 Q1275.49 1590.99 1269.19 1590.99 Q1261.23 1590.99 1256.51 1586.54 Q1251.83 1582.05 1251.83 1574.55 Q1251.83 1565.8 1257.67 1561.36 Q1263.54 1556.91 1275.17 1556.91 L1287.11 1556.91 L1287.11 1556.08 Q1287.11 1550.2 1283.22 1547.01 Q1279.38 1543.76 1272.39 1543.76 Q1267.94 1543.76 1263.73 1544.83 Q1259.52 1545.89 1255.63 1548.02 L1255.63 1540.15 Q1260.3 1538.35 1264.7 1537.47 Q1269.1 1536.54 1273.27 1536.54 Q1284.52 1536.54 1290.07 1542.38 Q1295.63 1548.21 1295.63 1560.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,1329.67 2352.76,1329.67 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,928.032 2352.76,928.032 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,526.396 2352.76,526.396 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,124.76 2352.76,124.76 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1367.02 194.704,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1329.67 213.602,1329.67 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,928.032 213.602,928.032 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,526.396 213.602,526.396 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,124.76 213.602,124.76 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M118.889 1356.36 L134.167 1356.36 L134.167 1303.63 L117.547 1306.96 L117.547 1298.44 L134.075 1295.11 L143.426 1295.11 L143.426 1356.36 L158.704 1356.36 L158.704 1364.23 L118.889 1364.23 L118.889 1356.36 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M126.065 954.721 L158.704 954.721 L158.704 962.592 L114.815 962.592 L114.815 954.721 Q120.139 949.212 129.306 939.953 Q138.519 930.647 140.88 927.962 Q145.371 922.916 147.13 919.444 Q148.936 915.925 148.936 912.546 Q148.936 907.036 145.047 903.564 Q141.204 900.092 135 900.092 Q130.602 900.092 125.695 901.62 Q120.834 903.148 115.278 906.249 L115.278 896.805 Q120.926 894.537 125.834 893.379 Q130.741 892.222 134.815 892.222 Q145.556 892.222 151.945 897.592 Q158.334 902.962 158.334 911.944 Q158.334 916.203 156.713 920.046 Q155.139 923.842 150.926 929.027 Q149.769 930.37 143.565 936.805 Q137.362 943.194 126.065 954.721 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M144.445 523.687 Q151.158 525.123 154.908 529.66 Q158.704 534.197 158.704 540.863 Q158.704 551.095 151.667 556.697 Q144.63 562.298 131.667 562.298 Q127.315 562.298 122.686 561.419 Q118.102 560.585 113.195 558.872 L113.195 549.845 Q117.084 552.113 121.713 553.271 Q126.343 554.428 131.389 554.428 Q140.186 554.428 144.769 550.956 Q149.399 547.484 149.399 540.863 Q149.399 534.752 145.093 531.326 Q140.834 527.854 133.195 527.854 L125.139 527.854 L125.139 520.169 L133.565 520.169 Q140.463 520.169 144.121 517.438 Q147.778 514.66 147.778 509.475 Q147.778 504.151 143.982 501.326 Q140.232 498.456 133.195 498.456 Q129.352 498.456 124.954 499.289 Q120.556 500.123 115.278 501.882 L115.278 493.549 Q120.602 492.067 125.232 491.327 Q129.908 490.586 134.028 490.586 Q144.676 490.586 150.88 495.447 Q157.084 500.262 157.084 508.502 Q157.084 514.243 153.797 518.225 Q150.51 522.16 144.445 523.687 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M139.537 98.3479 L115.926 135.246 L139.537 135.246 L139.537 98.3479 M137.084 90.1998 L148.843 90.1998 L148.843 135.246 L158.704 135.246 L158.704 143.024 L148.843 143.024 L148.843 159.32 L139.537 159.32 L139.537 143.024 L108.334 143.024 L108.334 133.996 L137.084 90.1998 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M17.7864 681.363 Q18.1612 681.363 21.4403 683.19 Q27.4833 686.235 36.7118 690.123 Q45.9402 694.011 52.7796 696.213 Q54.4191 696.681 56.5271 697.009 Q62.9917 697.852 73.0165 700.569 Q76.1552 701.506 77.4668 702.115 Q78.7785 702.724 78.7785 703.614 Q78.7785 704.879 77.0452 704.879 Q75.3119 704.879 68.8474 703.286 Q62.3828 701.647 56.4335 699.866 Q53.1543 698.742 47.0176 698.742 Q45.0502 698.742 43.27 698.836 Q41.4899 698.93 38.9135 699.304 Q36.337 699.679 34.229 700.288 Q32.121 700.897 29.9193 702.068 Q27.6707 703.239 26.1717 704.832 Q24.6258 706.425 23.642 708.861 Q22.6583 711.25 22.6583 714.248 Q22.6583 714.997 22.752 715.934 Q22.7988 716.824 23.4078 718.979 Q24.0168 721.087 25.0942 722.867 Q26.1248 724.647 28.4202 726.568 Q30.7156 728.489 33.8074 729.519 L34.2758 729.894 Q34.2758 730.503 34.2758 730.831 Q34.229 731.112 33.9948 731.44 Q33.7605 731.721 33.3389 731.721 Q32.3552 731.721 30.3877 730.971 Q28.4202 730.175 25.8906 728.582 Q23.361 726.943 21.1124 724.835 Q18.8639 722.68 17.318 719.541 Q15.7721 716.403 15.7721 713.03 Q15.7721 704.364 26.3122 700.241 Q35.2596 696.634 45.8934 696.306 Q27.0149 688.811 17.5054 683.658 Q16.8027 683.377 16.8027 682.534 Q16.8495 681.363 17.7864 681.363 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip562)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" points=\"\n",
       "  255.781,271.162 357.576,429.413 459.371,575.466 561.166,710.068 662.961,833.785 764.755,946.874 866.55,1049.15 968.345,1139.88 1070.14,1217.84 1171.94,1281.51 \n",
       "  1273.73,1329.67 1375.52,1281.51 1477.32,1217.84 1579.11,1139.88 1680.91,1049.15 1782.7,946.874 1884.5,833.785 1986.29,710.068 2088.09,575.466 2189.88,429.413 \n",
       "  2291.68,271.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#e26f46; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  255.781,360.033 357.576,518.031 459.371,661.145 561.166,789.685 662.961,904.048 764.755,1004.74 866.55,1092.38 968.345,1167.72 1070.14,1231.68 1171.94,1285.29 \n",
       "  1273.73,1329.67 1375.52,1285.29 1477.32,1231.68 1579.11,1167.72 1680.91,1092.38 1782.7,1004.74 1884.5,904.048 1986.29,789.685 2088.09,661.145 2189.88,518.031 \n",
       "  2291.68,360.033 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#3da44d; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  255.781,84.5962 357.576,244.849 459.371,388.233 561.166,514.748 662.961,624.395 764.755,717.173 866.55,793.082 968.345,852.123 1070.14,894.294 1171.94,919.597 \n",
       "  1273.73,928.032 1375.52,919.597 1477.32,894.294 1579.11,852.123 1680.91,793.082 1782.7,717.173 1884.5,624.395 1986.29,514.748 2088.09,388.233 2189.88,244.849 \n",
       "  2291.68,84.5962 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M1137.15 584.857 L2280.82 584.857 L2280.82 91.2366 L1137.15 91.2366  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1137.15,584.857 2280.82,584.857 2280.82,91.2366 1137.15,91.2366 1137.15,584.857 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1161.13,214.642 1305,214.642 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1379.34 196.359 Q1379.34 196.734 1377.51 200.013 Q1374.47 206.056 1370.58 215.284 Q1366.69 224.513 1364.49 231.352 Q1364.02 232.992 1363.69 235.1 Q1362.85 241.564 1360.13 251.589 Q1359.19 254.728 1358.58 256.039 Q1357.98 257.351 1357.09 257.351 Q1355.82 257.351 1355.82 255.618 Q1355.82 253.884 1357.41 247.42 Q1359.05 240.955 1360.83 235.006 Q1361.96 231.727 1361.96 225.59 Q1361.96 223.623 1361.86 221.842 Q1361.77 220.062 1361.4 217.486 Q1361.02 214.909 1360.41 212.801 Q1359.8 210.693 1358.63 208.492 Q1357.46 206.243 1355.87 204.744 Q1354.27 203.198 1351.84 202.214 Q1349.45 201.231 1346.45 201.231 Q1345.7 201.231 1344.77 201.324 Q1343.88 201.371 1341.72 201.98 Q1339.61 202.589 1337.83 203.667 Q1336.05 204.697 1334.13 206.993 Q1332.21 209.288 1331.18 212.38 L1330.81 212.848 Q1330.2 212.848 1329.87 212.848 Q1329.59 212.801 1329.26 212.567 Q1328.98 212.333 1328.98 211.911 Q1328.98 210.928 1329.73 208.96 Q1330.52 206.993 1332.12 204.463 Q1333.76 201.933 1335.86 199.685 Q1338.02 197.436 1341.16 195.89 Q1344.3 194.344 1347.67 194.344 Q1356.34 194.344 1360.46 204.885 Q1364.07 213.832 1364.39 224.466 Q1371.89 205.587 1377.04 196.078 Q1377.32 195.375 1378.17 195.375 Q1379.34 195.422 1379.34 196.359 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1441.02 183.887 Q1441.16 184.314 1440.83 184.445 L1428.46 190.61 L1434.83 202.841 Q1435.02 203.103 1434.7 203.431 Q1434.37 203.628 1434.1 203.365 L1424.43 193.561 L1414.76 203.365 Q1414.5 203.628 1414.17 203.431 Q1413.84 203.103 1414.04 202.841 L1420.4 190.61 L1408.04 184.445 Q1407.71 184.314 1407.84 183.887 Q1407.94 183.559 1408.3 183.559 L1421.94 185.855 L1423.97 172.214 Q1424.1 171.82 1424.43 171.82 Q1424.76 171.82 1424.89 172.214 L1426.92 185.855 L1440.56 183.559 Q1440.93 183.559 1441.02 183.887 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip560)\" style=\"stroke:#e26f46; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  1161.13,338.047 1305,338.047 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1328.98 352.015 Q1328.98 335.807 1335.02 322.737 Q1337.6 317.256 1341.21 312.665 Q1344.81 308.074 1347.2 306.06 Q1349.59 304.046 1350.25 304.046 Q1351.18 304.046 1351.23 304.983 Q1351.23 305.451 1349.97 306.622 Q1334.51 322.362 1334.55 352.015 Q1334.55 381.761 1349.59 396.892 Q1351.23 398.532 1351.23 399.047 Q1351.23 399.984 1350.25 399.984 Q1349.59 399.984 1347.3 398.063 Q1345 396.143 1341.44 391.739 Q1337.88 387.336 1335.3 381.949 Q1328.98 368.879 1328.98 352.015 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1404 362.274 Q1402.73 368.317 1401.09 371.783 Q1398.47 377.077 1394.02 377.077 Q1390.65 377.077 1388.26 375.016 Q1385.87 372.955 1385.31 369.863 Q1379.17 377.077 1372.8 377.077 Q1367.18 377.077 1363.62 372.814 Q1360.06 368.504 1360.06 361.712 Q1360.06 354.872 1363.43 348.314 Q1366.85 341.756 1372.24 337.68 Q1377.62 333.605 1383.15 333.605 Q1389.01 333.605 1392 339.742 Q1392.24 338.055 1393.32 336.79 Q1394.39 335.525 1396.03 335.525 Q1397.3 335.525 1398.05 336.228 Q1398.8 336.884 1398.8 338.102 Q1398.8 338.711 1398.14 341.381 L1394.67 354.779 L1392.57 363.445 Q1391.77 366.63 1391.54 367.802 Q1391.35 368.973 1391.35 370.519 Q1391.35 374.922 1394.21 374.922 Q1395.61 374.922 1396.74 374.032 Q1397.86 373.142 1398.75 371.268 Q1399.64 369.394 1400.2 367.661 Q1400.76 365.881 1401.51 363.07 Q1401.75 361.946 1401.94 361.665 Q1402.17 361.337 1402.83 361.337 Q1404 361.337 1404 362.274 M1390.83 344.145 Q1390.83 343.723 1390.51 342.552 Q1390.18 341.381 1389.43 339.742 Q1388.68 338.102 1387.04 336.931 Q1385.45 335.713 1383.29 335.713 Q1380.39 335.713 1377.34 338.196 Q1374.34 340.678 1372.14 344.894 Q1370.46 348.267 1368.63 355.341 Q1366.85 362.414 1366.85 365.928 Q1366.85 368.083 1367.32 370.003 Q1367.83 371.877 1369.28 373.423 Q1370.74 374.922 1372.99 374.922 Q1378.47 374.922 1383.85 368.13 Q1384.88 366.958 1385.12 366.49 Q1385.4 365.975 1385.77 364.569 L1390.55 345.785 Q1390.83 344.379 1390.83 344.145 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1439.12 353.186 Q1436.91 353.186 1436.91 352.015 Q1436.91 350.844 1439.21 350.844 Q1439.49 350.844 1439.96 350.891 Q1440.48 350.937 1440.57 350.937 L1467.6 350.937 L1467.6 323.814 Q1467.6 323.721 1467.55 323.299 Q1467.5 322.831 1467.5 322.549 Q1467.5 320.254 1468.63 320.254 Q1469.8 320.254 1469.8 322.549 L1469.8 350.937 L1496.88 350.937 Q1496.97 350.937 1497.44 350.891 Q1497.91 350.844 1498.19 350.844 Q1500.39 350.844 1500.39 352.015 Q1500.44 353.186 1498.09 353.186 Q1497.81 353.186 1497.39 353.139 Q1496.97 353.092 1496.88 353.092 L1469.8 353.092 L1469.8 381.574 Q1469.8 383.776 1468.63 383.776 Q1467.5 383.776 1467.5 381.48 Q1467.5 381.199 1467.55 380.731 Q1467.6 380.309 1467.6 380.216 L1467.6 353.092 L1440.57 353.092 Q1440.48 353.092 1439.91 353.139 Q1439.4 353.186 1439.12 353.186 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1537.44 352.975 L1552.18 330.235 L1558.18 360.41 L1559.3 365.908 Q1559.55 364.471 1560.3 362.034 Q1561.11 359.535 1561.24 358.91 L1581.04 282.879 Q1581.17 282.38 1581.35 281.567 Q1581.6 280.693 1581.73 280.38 Q1581.85 280.068 1582.04 279.443 Q1582.23 278.818 1582.35 278.631 Q1582.48 278.381 1582.67 277.944 Q1582.85 277.507 1583.1 277.382 Q1583.35 277.257 1583.67 277.007 Q1583.98 276.757 1584.35 276.694 Q1584.79 276.632 1585.23 276.569 Q1585.67 276.507 1586.29 276.507 L1597.47 276.507 Q1601.41 276.507 1601.41 279.068 Q1601.41 281.63 1597.6 281.63 L1586.66 281.63 L1560.86 380.277 Q1560.49 381.714 1560.18 382.276 Q1559.93 382.838 1559.05 383.338 Q1558.18 383.838 1556.61 383.838 L1555.37 383.838 L1547.18 343.167 L1539.5 355.037 L1537.44 352.975 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"\n",
       "M1597.21 281.659 L1866.73 281.659 L1866.73 276.344 L1597.21 276.344  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1651.39 361.926 Q1650.12 367.969 1648.48 371.435 Q1645.86 376.729 1641.41 376.729 Q1638.04 376.729 1635.65 374.668 Q1633.26 372.606 1632.7 369.515 Q1626.56 376.729 1620.19 376.729 Q1614.57 376.729 1611.01 372.466 Q1607.45 368.156 1607.45 361.364 Q1607.45 354.524 1610.82 347.966 Q1614.24 341.408 1619.63 337.332 Q1625.01 333.257 1630.54 333.257 Q1636.4 333.257 1639.39 339.393 Q1639.63 337.707 1640.71 336.442 Q1641.78 335.177 1643.42 335.177 Q1644.69 335.177 1645.44 335.88 Q1646.19 336.536 1646.19 337.754 Q1646.19 338.363 1645.53 341.033 L1642.06 354.431 L1639.96 363.097 Q1639.16 366.282 1638.93 367.453 Q1638.74 368.625 1638.74 370.17 Q1638.74 374.574 1641.6 374.574 Q1643 374.574 1644.13 373.684 Q1645.25 372.794 1646.14 370.92 Q1647.03 369.046 1647.59 367.313 Q1648.15 365.533 1648.9 362.722 Q1649.14 361.598 1649.33 361.317 Q1649.56 360.989 1650.22 360.989 Q1651.39 360.989 1651.39 361.926 M1638.22 343.797 Q1638.22 343.375 1637.89 342.204 Q1637.57 341.033 1636.82 339.393 Q1636.07 337.754 1634.43 336.583 Q1632.84 335.365 1630.68 335.365 Q1627.78 335.365 1624.73 337.847 Q1621.73 340.33 1619.53 344.546 Q1617.85 347.919 1616.02 354.993 Q1614.24 362.066 1614.24 365.58 Q1614.24 367.734 1614.71 369.655 Q1615.22 371.529 1616.67 373.075 Q1618.13 374.574 1620.37 374.574 Q1625.86 374.574 1631.24 367.781 Q1632.27 366.61 1632.51 366.142 Q1632.79 365.626 1633.16 364.221 L1637.94 345.436 Q1638.22 344.031 1638.22 343.797 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1661.2 346.956 Q1661.2 345.743 1661.3 345.382 Q1661.43 345.021 1661.96 344.464 L1674.84 330.101 Q1681.89 322.166 1681.89 315.247 Q1681.89 310.754 1679.53 307.541 Q1677.2 304.327 1672.91 304.327 Q1669.96 304.327 1667.46 306.131 Q1664.97 307.934 1663.82 311.148 Q1664.02 311.082 1664.71 311.082 Q1666.38 311.082 1667.3 312.131 Q1668.25 313.181 1668.25 314.591 Q1668.25 316.394 1667.07 317.28 Q1665.92 318.132 1664.78 318.132 Q1664.32 318.132 1663.69 318.034 Q1663.1 317.936 1662.15 317.017 Q1661.2 316.066 1661.2 314.394 Q1661.2 309.705 1664.74 305.967 Q1668.32 302.228 1673.76 302.228 Q1679.93 302.228 1683.96 305.901 Q1688.02 309.541 1688.02 315.247 Q1688.02 317.247 1687.4 319.083 Q1686.81 320.887 1685.99 322.297 Q1685.2 323.707 1683.04 325.969 Q1680.88 328.232 1679.14 329.839 Q1677.4 331.446 1673.5 334.856 L1666.38 341.775 L1678.48 341.775 Q1684.38 341.775 1684.84 341.25 Q1685.5 340.299 1686.32 335.282 L1688.02 335.282 L1686.12 346.956 L1661.2 346.956 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1726.81 352.838 Q1724.61 352.838 1724.61 351.667 Q1724.61 350.496 1726.91 350.496 Q1727.19 350.496 1727.66 350.542 Q1728.17 350.589 1728.27 350.589 L1755.29 350.589 L1755.29 323.466 Q1755.29 323.372 1755.25 322.951 Q1755.2 322.482 1755.2 322.201 Q1755.2 319.906 1756.33 319.906 Q1757.5 319.906 1757.5 322.201 L1757.5 350.589 L1784.57 350.589 Q1784.67 350.589 1785.14 350.542 Q1785.6 350.496 1785.88 350.496 Q1788.09 350.496 1788.09 351.667 Q1788.13 352.838 1785.79 352.838 Q1785.51 352.838 1785.09 352.791 Q1784.67 352.744 1784.57 352.744 L1757.5 352.744 L1757.5 381.226 Q1757.5 383.428 1756.33 383.428 Q1755.2 383.428 1755.2 381.132 Q1755.2 380.851 1755.25 380.383 Q1755.29 379.961 1755.29 379.867 L1755.29 352.744 L1728.27 352.744 Q1728.17 352.744 1727.61 352.791 Q1727.09 352.838 1726.81 352.838 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1825.13 320.89 L1825.13 317.892 Q1836.66 317.892 1842.6 311.755 Q1844.24 311.755 1844.53 312.13 Q1844.81 312.504 1844.81 314.238 L1844.81 368.062 Q1844.81 370.92 1846.21 371.81 Q1847.62 372.7 1853.75 372.7 L1856.8 372.7 L1856.8 375.651 Q1853.43 375.37 1841.25 375.37 Q1829.07 375.37 1825.74 375.651 L1825.74 372.7 L1828.79 372.7 Q1834.83 372.7 1836.28 371.857 Q1837.73 370.967 1837.73 368.062 L1837.73 318.36 Q1832.72 320.89 1825.13 320.89 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1866.73 399.047 Q1866.73 398.579 1867.95 397.408 Q1883.41 381.668 1883.41 352.015 Q1883.41 322.268 1868.56 307.231 Q1866.73 305.498 1866.73 304.983 Q1866.73 304.046 1867.67 304.046 Q1868.32 304.046 1870.62 305.966 Q1872.96 307.887 1876.47 312.29 Q1880.03 316.694 1882.66 322.081 Q1888.98 335.151 1888.98 352.015 Q1888.98 368.223 1882.94 381.293 Q1880.36 386.774 1876.76 391.365 Q1873.15 395.955 1870.76 397.97 Q1868.37 399.984 1867.67 399.984 Q1866.73 399.984 1866.73 399.047 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1903.57 352.975 L1918.31 330.235 L1924.31 360.41 L1925.43 365.908 Q1925.68 364.471 1926.43 362.034 Q1927.25 359.535 1927.37 358.91 L1947.18 282.879 Q1947.3 282.38 1947.49 281.567 Q1947.74 280.693 1947.86 280.38 Q1947.99 280.068 1948.17 279.443 Q1948.36 278.818 1948.49 278.631 Q1948.61 278.381 1948.8 277.944 Q1948.99 277.507 1949.24 277.382 Q1949.49 277.257 1949.8 277.007 Q1950.11 276.757 1950.49 276.694 Q1950.92 276.632 1951.36 276.569 Q1951.8 276.507 1952.42 276.507 L1963.61 276.507 Q1967.54 276.507 1967.54 279.068 Q1967.54 281.63 1963.73 281.63 L1952.8 281.63 L1927 380.277 Q1926.62 381.714 1926.31 382.276 Q1926.06 382.838 1925.18 383.338 Q1924.31 383.838 1922.75 383.838 L1921.5 383.838 L1913.31 343.167 L1905.63 355.037 L1903.57 352.975 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"\n",
       "M1963.34 281.659 L2232.86 281.659 L2232.86 276.344 L1963.34 276.344  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M2017.52 361.926 Q2016.25 367.969 2014.61 371.435 Q2011.99 376.729 2007.54 376.729 Q2004.17 376.729 2001.78 374.668 Q1999.39 372.606 1998.83 369.515 Q1992.69 376.729 1986.32 376.729 Q1980.7 376.729 1977.14 372.466 Q1973.58 368.156 1973.58 361.364 Q1973.58 354.524 1976.95 347.966 Q1980.37 341.408 1985.76 337.332 Q1991.15 333.257 1996.67 333.257 Q2002.53 333.257 2005.53 339.393 Q2005.76 337.707 2006.84 336.442 Q2007.92 335.177 2009.56 335.177 Q2010.82 335.177 2011.57 335.88 Q2012.32 336.536 2012.32 337.754 Q2012.32 338.363 2011.66 341.033 L2008.2 354.431 L2006.09 363.097 Q2005.29 366.282 2005.06 367.453 Q2004.87 368.625 2004.87 370.17 Q2004.87 374.574 2007.73 374.574 Q2009.13 374.574 2010.26 373.684 Q2011.38 372.794 2012.27 370.92 Q2013.16 369.046 2013.72 367.313 Q2014.29 365.533 2015.04 362.722 Q2015.27 361.598 2015.46 361.317 Q2015.69 360.989 2016.35 360.989 Q2017.52 360.989 2017.52 361.926 M2004.36 343.797 Q2004.36 343.375 2004.03 342.204 Q2003.7 341.033 2002.95 339.393 Q2002.2 337.754 2000.56 336.583 Q1998.97 335.365 1996.81 335.365 Q1993.91 335.365 1990.86 337.847 Q1987.87 340.33 1985.66 344.546 Q1983.98 347.919 1982.15 354.993 Q1980.37 362.066 1980.37 365.58 Q1980.37 367.734 1980.84 369.655 Q1981.36 371.529 1982.81 373.075 Q1984.26 374.574 1986.51 374.574 Q1991.99 374.574 1997.38 367.781 Q1998.41 366.61 1998.64 366.142 Q1998.92 365.626 1999.3 364.221 L2004.07 345.436 Q2004.36 344.031 2004.36 343.797 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2027.33 346.956 Q2027.33 345.743 2027.43 345.382 Q2027.56 345.021 2028.09 344.464 L2040.98 330.101 Q2048.03 322.166 2048.03 315.247 Q2048.03 310.754 2045.66 307.541 Q2043.34 304.327 2039.04 304.327 Q2036.09 304.327 2033.6 306.131 Q2031.11 307.934 2029.96 311.148 Q2030.15 311.082 2030.84 311.082 Q2032.52 311.082 2033.43 312.131 Q2034.38 313.181 2034.38 314.591 Q2034.38 316.394 2033.2 317.28 Q2032.06 318.132 2030.91 318.132 Q2030.45 318.132 2029.83 318.034 Q2029.24 317.936 2028.29 317.017 Q2027.33 316.066 2027.33 314.394 Q2027.33 309.705 2030.88 305.967 Q2034.45 302.228 2039.89 302.228 Q2046.06 302.228 2050.09 305.901 Q2054.16 309.541 2054.16 315.247 Q2054.16 317.247 2053.53 319.083 Q2052.94 320.887 2052.12 322.297 Q2051.34 323.707 2049.17 325.969 Q2047.01 328.232 2045.27 329.839 Q2043.53 331.446 2039.63 334.856 L2032.52 341.775 L2044.62 341.775 Q2050.52 341.775 2050.98 341.25 Q2051.63 340.299 2052.45 335.282 L2054.16 335.282 L2052.26 346.956 L2027.33 346.956 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2092.95 352.838 Q2090.74 352.838 2090.74 351.667 Q2090.74 350.496 2093.04 350.496 Q2093.32 350.496 2093.79 350.542 Q2094.3 350.589 2094.4 350.589 L2121.43 350.589 L2121.43 323.466 Q2121.43 323.372 2121.38 322.951 Q2121.33 322.482 2121.33 322.201 Q2121.33 319.906 2122.46 319.906 Q2123.63 319.906 2123.63 322.201 L2123.63 350.589 L2150.71 350.589 Q2150.8 350.589 2151.27 350.542 Q2151.74 350.496 2152.02 350.496 Q2154.22 350.496 2154.22 351.667 Q2154.27 352.838 2151.92 352.838 Q2151.64 352.838 2151.22 352.791 Q2150.8 352.744 2150.71 352.744 L2123.63 352.744 L2123.63 381.226 Q2123.63 383.428 2122.46 383.428 Q2121.33 383.428 2121.33 381.132 Q2121.33 380.851 2121.38 380.383 Q2121.43 379.961 2121.43 379.867 L2121.43 352.744 L2094.4 352.744 Q2094.3 352.744 2093.74 352.791 Q2093.23 352.838 2092.95 352.838 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2191.26 320.89 L2191.26 317.892 Q2202.79 317.892 2208.74 311.755 Q2210.38 311.755 2210.66 312.13 Q2210.94 312.504 2210.94 314.238 L2210.94 368.062 Q2210.94 370.92 2212.34 371.81 Q2213.75 372.7 2219.89 372.7 L2222.93 372.7 L2222.93 375.651 Q2219.56 375.37 2207.38 375.37 Q2195.2 375.37 2191.87 375.651 L2191.87 372.7 L2194.92 372.7 Q2200.96 372.7 2202.41 371.857 Q2203.87 370.967 2203.87 368.062 L2203.87 318.36 Q2198.85 320.89 2191.26 320.89 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip560)\" style=\"stroke:#3da44d; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  1161.13,461.452 1305,461.452 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1328.98 462.089 Q1328.98 445.88 1335.02 432.81 Q1337.6 427.33 1341.21 422.739 Q1344.81 418.148 1347.2 416.134 Q1349.59 414.119 1350.25 414.119 Q1351.18 414.119 1351.23 415.056 Q1351.23 415.525 1349.97 416.696 Q1334.51 432.436 1334.55 462.089 Q1334.55 491.835 1349.59 506.966 Q1351.23 508.606 1351.23 509.121 Q1351.23 510.058 1350.25 510.058 Q1349.59 510.058 1347.3 508.137 Q1345 506.216 1341.44 501.813 Q1337.88 497.41 1335.3 492.022 Q1328.98 478.953 1328.98 462.089 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1360.44 486.073 Q1360.44 484.34 1360.58 483.825 Q1360.77 483.309 1361.52 482.513 L1379.93 461.995 Q1390 450.658 1390 440.774 Q1390 434.356 1386.63 429.766 Q1383.3 425.175 1377.16 425.175 Q1372.95 425.175 1369.39 427.751 Q1365.83 430.328 1364.19 434.919 Q1364.47 434.825 1365.45 434.825 Q1367.84 434.825 1369.15 436.324 Q1370.51 437.823 1370.51 439.837 Q1370.51 442.414 1368.83 443.679 Q1367.19 444.896 1365.55 444.896 Q1364.89 444.896 1364 444.756 Q1363.16 444.615 1361.8 443.304 Q1360.44 441.945 1360.44 439.556 Q1360.44 432.857 1365.5 427.517 Q1370.61 422.177 1378.38 422.177 Q1387.19 422.177 1392.95 427.423 Q1398.76 432.623 1398.76 440.774 Q1398.76 443.632 1397.87 446.255 Q1397.03 448.831 1395.85 450.846 Q1394.73 452.86 1391.64 456.092 Q1388.55 459.325 1386.06 461.62 Q1383.58 463.916 1378.01 468.787 L1367.84 478.672 L1385.13 478.672 Q1393.56 478.672 1394.22 477.922 Q1395.15 476.564 1396.32 469.396 L1398.76 469.396 L1396.04 486.073 L1360.44 486.073 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1409.4 484.527 Q1407.95 482.981 1407.95 480.967 Q1407.95 478.953 1409.4 477.501 Q1410.85 476.001 1413.05 476.001 Q1415.16 476.001 1416.57 477.407 Q1418.02 478.765 1418.02 481.014 Q1418.02 483.216 1416.47 484.668 Q1414.97 486.073 1413.05 486.073 Q1410.85 486.073 1409.4 484.527 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1424.6 431.311 L1424.6 428.313 Q1436.12 428.313 1442.07 422.177 Q1443.71 422.177 1443.99 422.551 Q1444.27 422.926 1444.27 424.659 L1444.27 478.484 Q1444.27 481.342 1445.68 482.232 Q1447.08 483.122 1453.22 483.122 L1456.26 483.122 L1456.26 486.073 Q1452.89 485.792 1440.71 485.792 Q1428.53 485.792 1425.21 486.073 L1425.21 483.122 L1428.25 483.122 Q1434.29 483.122 1435.75 482.279 Q1437.2 481.389 1437.2 478.484 L1437.2 428.782 Q1432.18 431.311 1424.6 431.311 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1516.04 472.348 Q1514.78 478.391 1513.14 481.857 Q1510.52 487.151 1506.07 487.151 Q1502.69 487.151 1500.3 485.089 Q1497.92 483.028 1497.35 479.936 Q1491.22 487.151 1484.85 487.151 Q1479.22 487.151 1475.66 482.888 Q1472.1 478.578 1472.1 471.785 Q1472.1 464.946 1475.48 458.388 Q1478.9 451.83 1484.28 447.754 Q1489.67 443.679 1495.2 443.679 Q1501.05 443.679 1504.05 449.815 Q1504.29 448.129 1505.36 446.864 Q1506.44 445.599 1508.08 445.599 Q1509.35 445.599 1510.1 446.302 Q1510.84 446.958 1510.84 448.176 Q1510.84 448.785 1510.19 451.455 L1506.72 464.852 L1504.61 473.519 Q1503.82 476.704 1503.58 477.875 Q1503.4 479.046 1503.4 480.592 Q1503.4 484.996 1506.25 484.996 Q1507.66 484.996 1508.78 484.106 Q1509.91 483.216 1510.8 481.342 Q1511.69 479.468 1512.25 477.735 Q1512.81 475.955 1513.56 473.144 Q1513.8 472.02 1513.98 471.739 Q1514.22 471.411 1514.87 471.411 Q1516.04 471.411 1516.04 472.348 M1502.88 454.219 Q1502.88 453.797 1502.55 452.626 Q1502.23 451.455 1501.48 449.815 Q1500.73 448.176 1499.09 447.004 Q1497.49 445.787 1495.34 445.787 Q1492.43 445.787 1489.39 448.269 Q1486.39 450.752 1484.19 454.968 Q1482.5 458.341 1480.68 465.415 Q1478.9 472.488 1478.9 476.001 Q1478.9 478.156 1479.36 480.077 Q1479.88 481.951 1481.33 483.497 Q1482.78 484.996 1485.03 484.996 Q1490.51 484.996 1495.9 478.203 Q1496.93 477.032 1497.17 476.564 Q1497.45 476.048 1497.82 474.643 L1502.6 455.858 Q1502.88 454.453 1502.88 454.219 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1525.86 457.378 Q1525.86 456.165 1525.96 455.804 Q1526.09 455.443 1526.61 454.886 L1539.5 440.523 Q1546.55 432.588 1546.55 425.669 Q1546.55 421.176 1544.19 417.963 Q1541.86 414.749 1537.57 414.749 Q1534.61 414.749 1532.12 416.553 Q1529.63 418.356 1528.48 421.57 Q1528.68 421.504 1529.37 421.504 Q1531.04 421.504 1531.96 422.553 Q1532.91 423.603 1532.91 425.013 Q1532.91 426.816 1531.73 427.702 Q1530.58 428.554 1529.43 428.554 Q1528.97 428.554 1528.35 428.456 Q1527.76 428.357 1526.81 427.439 Q1525.86 426.488 1525.86 424.816 Q1525.86 420.127 1529.4 416.389 Q1532.98 412.65 1538.42 412.65 Q1544.58 412.65 1548.62 416.323 Q1552.68 419.963 1552.68 425.669 Q1552.68 427.669 1552.06 429.505 Q1551.47 431.309 1550.65 432.719 Q1549.86 434.129 1547.7 436.391 Q1545.53 438.654 1543.8 440.261 Q1542.06 441.867 1538.16 445.278 L1531.04 452.197 L1543.14 452.197 Q1549.04 452.197 1549.5 451.672 Q1550.16 450.721 1550.98 445.704 L1552.68 445.704 L1550.78 457.378 L1525.86 457.378 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1591.47 463.26 Q1589.27 463.26 1589.27 462.089 Q1589.27 460.917 1591.57 460.917 Q1591.85 460.917 1592.31 460.964 Q1592.83 461.011 1592.92 461.011 L1619.95 461.011 L1619.95 433.888 Q1619.95 433.794 1619.91 433.373 Q1619.86 432.904 1619.86 432.623 Q1619.86 430.328 1620.98 430.328 Q1622.15 430.328 1622.15 432.623 L1622.15 461.011 L1649.23 461.011 Q1649.32 461.011 1649.79 460.964 Q1650.26 460.917 1650.54 460.917 Q1652.74 460.917 1652.74 462.089 Q1652.79 463.26 1650.45 463.26 Q1650.17 463.26 1649.75 463.213 Q1649.32 463.166 1649.23 463.166 L1622.15 463.166 L1622.15 491.648 Q1622.15 493.849 1620.98 493.849 Q1619.86 493.849 1619.86 491.554 Q1619.86 491.273 1619.91 490.804 Q1619.95 490.383 1619.95 490.289 L1619.95 463.166 L1592.92 463.166 Q1592.83 463.166 1592.27 463.213 Q1591.75 463.26 1591.47 463.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1689.79 486.073 Q1689.79 484.34 1689.93 483.825 Q1690.12 483.309 1690.87 482.513 L1709.28 461.995 Q1719.35 450.658 1719.35 440.774 Q1719.35 434.356 1715.98 429.766 Q1712.65 425.175 1706.51 425.175 Q1702.3 425.175 1698.74 427.751 Q1695.18 430.328 1693.54 434.919 Q1693.82 434.825 1694.8 434.825 Q1697.19 434.825 1698.5 436.324 Q1699.86 437.823 1699.86 439.837 Q1699.86 442.414 1698.18 443.679 Q1696.54 444.896 1694.9 444.896 Q1694.24 444.896 1693.35 444.756 Q1692.51 444.615 1691.15 443.304 Q1689.79 441.945 1689.79 439.556 Q1689.79 432.857 1694.85 427.517 Q1699.96 422.177 1707.73 422.177 Q1716.54 422.177 1722.3 427.423 Q1728.11 432.623 1728.11 440.774 Q1728.11 443.632 1727.22 446.255 Q1726.38 448.831 1725.2 450.846 Q1724.08 452.86 1720.99 456.092 Q1717.9 459.325 1715.41 461.62 Q1712.93 463.916 1707.36 468.787 L1697.19 478.672 L1714.48 478.672 Q1722.91 478.672 1723.56 477.922 Q1724.5 476.564 1725.67 469.396 L1728.11 469.396 L1725.39 486.073 L1689.79 486.073 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "21.0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = -1:0.1:1\n",
    " p = plot(x, getsol.(x), label = L\"\\gamma^\\star\", linewidth = 5)\n",
    "plot!(x, (y) -> (abs(y) + sqrt(1 + abs(y)^2))*sqrt(1 + abs(y)^2), \n",
    "    label = L\"(a + \\sqrt{a^2 + 1})\\sqrt{a^2 + 1}\", linewidth = 5, linestyle = :dash, legend = :best)\n",
    "plot!(x, (y) -> 2.1*y^2 + 2, \n",
    "    label = L\"(2.1a^2 + 2\", linewidth = 5, linestyle = :dash)\n",
    "plot!(p, xlabel = \"a\", ylabel = L\"\\gamma\")\n",
    "\n",
    "function testcurve(x)\n",
    "    v = zeros(length(x))\n",
    "    for i=1:length(x)\n",
    "        γ = getsol(x[i])\n",
    "        P = -(γ^2 * x[i]^2 - 1)/2 + √((γ^2 * x[i]^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "        X = P + γ^2 - 1\n",
    "        v[i] = P >= 2*γ - 1\n",
    "    end\n",
    "    return v\n",
    "end\n",
    "v = testcurve(x)\n",
    "sum(v)\n",
    "fontsize = 16\n",
    "plot!(p,\n",
    "    xtickfontsize = fontsize,\n",
    "    ytickfontsize = fontsize,\n",
    "    guidefontsize = fontsize,\n",
    "    legendfontsize = fontsize,\n",
    "    legend = :best\n",
    ")\n",
    "display(p)\n",
    "display(sum(v))\n",
    "savefig(p, \"vinnicombe_equivalence.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m   Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Project.toml`\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Manifest.toml`\n",
      "\u001b[32m\u001b[1m   Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m    Updating\u001b[22m\u001b[39m `~/.julia-1.6/environments/v1.6/Project.toml`\n",
      " \u001b[90m [a93c6f00] \u001b[39m\u001b[92m+ DataFrames v1.2.2\u001b[39m\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Manifest.toml`\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "201-element Vector{Float64}:\n",
       " 201.50376716568908\n",
       " 197.52384397686757\n",
       " 193.5839231635851\n",
       " 189.684004824544\n",
       " 185.82408906409316\n",
       " 182.004175992037\n",
       " 178.22426572398294\n",
       " 174.4843583819033\n",
       " 170.78445409439638\n",
       " 167.12455299735467\n",
       " 163.504655234006\n",
       " 159.924760956132\n",
       " 156.38487032389426\n",
       "   ⋮\n",
       " 159.924760956132\n",
       " 163.504655234006\n",
       " 167.12455299735467\n",
       " 170.78445409439638\n",
       " 174.4843583819033\n",
       " 178.22426572398294\n",
       " 182.004175992037\n",
       " 185.82408906409316\n",
       " 189.684004824544\n",
       " 193.5839231635851\n",
       " 197.52384397686757\n",
       " 201.50376716568908"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = -10:0.1:10\n",
    "gams = getsol.(x)\n",
    "df = DataFrame(x = x, gamma = gams)\n",
    "CSV.write(\"gammas.csv\", df)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc3",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/vinnicombe_nodiv.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Plots\n",
    "using LaTeXStrings\n",
    "using LinearAlgebra\n",
    "using CSV, DataFrames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ghat (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function ricfw(γ)\n",
    "    P = -(γ^2 * a^2 - 1)/2 + √((γ^2 * a^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "    return P\n",
    "end\n",
    "\n",
    "function Ahat(γ)\n",
    "    P = ricfw(γ)\n",
    "    Ahat = a / (P + γ^2 - 1) * P\n",
    "    return Ahat\n",
    "end\n",
    "\n",
    "function Ghat(γ)\n",
    "    P = ricfw(γ)\n",
    "    Gh = a / (P + γ^2 - 1) * γ^2\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"900\" height=\"450\" viewBox=\"0 0 3600 1800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip280\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"3600\" height=\"1800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M0 1800 L3600 1800 L3600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip281\">\n",
       "    <rect x=\"720\" y=\"0\" width=\"2521\" height=\"1800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip282\">\n",
       "    <rect x=\"2126\" y=\"247\" width=\"1428\" height=\"1367\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M376.147 1599.58 L1797.5 1599.58 L1797.5 47.2441 L376.147 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip283\">\n",
       "    <rect x=\"376\" y=\"47\" width=\"1422\" height=\"1553\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  416.374,1599.58 416.374,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  639.858,1599.58 639.858,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  863.341,1599.58 863.341,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1086.82,1599.58 1086.82,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1310.31,1599.58 1310.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1533.79,1599.58 1533.79,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1757.27,1599.58 1757.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1599.58 1797.5,1599.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  416.374,1599.58 416.374,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  639.858,1599.58 639.858,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  863.341,1599.58 863.341,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1086.82,1599.58 1086.82,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1310.31,1599.58 1310.31,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1533.79,1599.58 1533.79,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1757.27,1599.58 1757.27,1580.68 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M371.791 1651.82 Q364.569 1651.82 360.912 1658.95 Q357.301 1666.03 357.301 1680.29 Q357.301 1694.5 360.912 1701.63 Q364.569 1708.72 371.791 1708.72 Q379.06 1708.72 382.671 1701.63 Q386.328 1694.5 386.328 1680.29 Q386.328 1666.03 382.671 1658.95 Q379.06 1651.82 371.791 1651.82 M371.791 1644.41 Q383.412 1644.41 389.523 1653.62 Q395.68 1662.79 395.68 1680.29 Q395.68 1697.74 389.523 1706.96 Q383.412 1716.12 371.791 1716.12 Q360.171 1716.12 354.014 1706.96 Q347.903 1697.74 347.903 1680.29 Q347.903 1662.79 354.014 1653.62 Q360.171 1644.41 371.791 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M412.115 1703.02 L421.884 1703.02 L421.884 1714.78 L412.115 1714.78 L412.115 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M470.587 1677.51 Q477.3 1678.95 481.05 1683.48 Q484.846 1688.02 484.846 1694.69 Q484.846 1704.92 477.809 1710.52 Q470.772 1716.12 457.809 1716.12 Q453.458 1716.12 448.828 1715.24 Q444.245 1714.41 439.337 1712.7 L439.337 1703.67 Q443.226 1705.94 447.856 1707.09 Q452.485 1708.25 457.532 1708.25 Q466.328 1708.25 470.911 1704.78 Q475.541 1701.31 475.541 1694.69 Q475.541 1688.58 471.235 1685.15 Q466.976 1681.68 459.337 1681.68 L451.282 1681.68 L451.282 1673.99 L459.708 1673.99 Q466.606 1673.99 470.263 1671.26 Q473.92 1668.48 473.92 1663.3 Q473.92 1657.97 470.124 1655.15 Q466.374 1652.28 459.337 1652.28 Q455.495 1652.28 451.096 1653.11 Q446.698 1653.95 441.421 1655.71 L441.421 1647.37 Q446.745 1645.89 451.374 1645.15 Q456.05 1644.41 460.17 1644.41 Q470.819 1644.41 477.022 1649.27 Q483.226 1654.09 483.226 1662.33 Q483.226 1668.07 479.939 1672.05 Q476.652 1675.98 470.587 1677.51 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M594.14 1651.82 Q586.918 1651.82 583.261 1658.95 Q579.65 1666.03 579.65 1680.29 Q579.65 1694.5 583.261 1701.63 Q586.918 1708.72 594.14 1708.72 Q601.409 1708.72 605.02 1701.63 Q608.677 1694.5 608.677 1680.29 Q608.677 1666.03 605.02 1658.95 Q601.409 1651.82 594.14 1651.82 M594.14 1644.41 Q605.761 1644.41 611.872 1653.62 Q618.029 1662.79 618.029 1680.29 Q618.029 1697.74 611.872 1706.96 Q605.761 1716.12 594.14 1716.12 Q582.52 1716.12 576.363 1706.96 Q570.252 1697.74 570.252 1680.29 Q570.252 1662.79 576.363 1653.62 Q582.52 1644.41 594.14 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M634.464 1703.02 L644.233 1703.02 L644.233 1714.78 L634.464 1714.78 L634.464 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M690.297 1653.81 L666.686 1690.71 L690.297 1690.71 L690.297 1653.81 M687.844 1645.66 L699.603 1645.66 L699.603 1690.71 L709.464 1690.71 L709.464 1698.48 L699.603 1698.48 L699.603 1714.78 L690.297 1714.78 L690.297 1698.48 L659.094 1698.48 L659.094 1689.46 L687.844 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M819.105 1651.82 Q811.883 1651.82 808.226 1658.95 Q804.614 1666.03 804.614 1680.29 Q804.614 1694.5 808.226 1701.63 Q811.883 1708.72 819.105 1708.72 Q826.374 1708.72 829.985 1701.63 Q833.642 1694.5 833.642 1680.29 Q833.642 1666.03 829.985 1658.95 Q826.374 1651.82 819.105 1651.82 M819.105 1644.41 Q830.725 1644.41 836.836 1653.62 Q842.994 1662.79 842.994 1680.29 Q842.994 1697.74 836.836 1706.96 Q830.725 1716.12 819.105 1716.12 Q807.485 1716.12 801.327 1706.96 Q795.216 1697.74 795.216 1680.29 Q795.216 1662.79 801.327 1653.62 Q807.485 1644.41 819.105 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M859.429 1703.02 L869.197 1703.02 L869.197 1714.78 L859.429 1714.78 L859.429 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M889.66 1645.66 L926.373 1645.66 L926.373 1653.53 L898.225 1653.53 L898.225 1670.47 Q900.262 1669.78 902.299 1669.46 Q904.336 1669.09 906.373 1669.09 Q917.947 1669.09 924.706 1675.43 Q931.466 1681.77 931.466 1692.6 Q931.466 1703.76 924.521 1709.97 Q917.577 1716.12 904.938 1716.12 Q900.586 1716.12 896.049 1715.38 Q891.558 1714.64 886.744 1713.16 L886.744 1703.76 Q890.91 1706.03 895.355 1707.14 Q899.799 1708.25 904.753 1708.25 Q912.762 1708.25 917.438 1704.04 Q922.114 1699.83 922.114 1692.6 Q922.114 1685.38 917.438 1681.17 Q912.762 1676.96 904.753 1676.96 Q901.003 1676.96 897.253 1677.79 Q893.549 1678.62 889.66 1680.38 L889.66 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1041.43 1651.82 Q1034.21 1651.82 1030.55 1658.95 Q1026.94 1666.03 1026.94 1680.29 Q1026.94 1694.5 1030.55 1701.63 Q1034.21 1708.72 1041.43 1708.72 Q1048.7 1708.72 1052.31 1701.63 Q1055.97 1694.5 1055.97 1680.29 Q1055.97 1666.03 1052.31 1658.95 Q1048.7 1651.82 1041.43 1651.82 M1041.43 1644.41 Q1053.05 1644.41 1059.16 1653.62 Q1065.32 1662.79 1065.32 1680.29 Q1065.32 1697.74 1059.16 1706.96 Q1053.05 1716.12 1041.43 1716.12 Q1029.81 1716.12 1023.65 1706.96 Q1017.54 1697.74 1017.54 1680.29 Q1017.54 1662.79 1023.65 1653.62 Q1029.81 1644.41 1041.43 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1081.75 1703.02 L1091.52 1703.02 L1091.52 1714.78 L1081.75 1714.78 L1081.75 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1133.05 1676.49 Q1126.75 1676.49 1123.05 1680.8 Q1119.39 1685.1 1119.39 1692.6 Q1119.39 1700.06 1123.05 1704.41 Q1126.75 1708.72 1133.05 1708.72 Q1139.35 1708.72 1143 1704.41 Q1146.71 1700.06 1146.71 1692.6 Q1146.71 1685.1 1143 1680.8 Q1139.35 1676.49 1133.05 1676.49 M1151.62 1647.19 L1151.62 1655.71 Q1148.1 1654.04 1144.49 1653.16 Q1140.92 1652.28 1137.4 1652.28 Q1128.14 1652.28 1123.24 1658.53 Q1118.37 1664.78 1117.68 1677.42 Q1120.41 1673.39 1124.53 1671.26 Q1128.65 1669.09 1133.61 1669.09 Q1144.02 1669.09 1150.04 1675.43 Q1156.11 1681.72 1156.11 1692.6 Q1156.11 1703.25 1149.81 1709.69 Q1143.51 1716.12 1133.05 1716.12 Q1121.06 1716.12 1114.72 1706.96 Q1108.38 1697.74 1108.38 1680.29 Q1108.38 1663.9 1116.15 1654.18 Q1123.93 1644.41 1137.03 1644.41 Q1140.55 1644.41 1144.12 1645.1 Q1147.73 1645.8 1151.62 1647.19 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1265.98 1651.82 Q1258.76 1651.82 1255.1 1658.95 Q1251.49 1666.03 1251.49 1680.29 Q1251.49 1694.5 1255.1 1701.63 Q1258.76 1708.72 1265.98 1708.72 Q1273.25 1708.72 1276.86 1701.63 Q1280.52 1694.5 1280.52 1680.29 Q1280.52 1666.03 1276.86 1658.95 Q1273.25 1651.82 1265.98 1651.82 M1265.98 1644.41 Q1277.6 1644.41 1283.71 1653.62 Q1289.87 1662.79 1289.87 1680.29 Q1289.87 1697.74 1283.71 1706.96 Q1277.6 1716.12 1265.98 1716.12 Q1254.36 1716.12 1248.2 1706.96 Q1242.09 1697.74 1242.09 1680.29 Q1242.09 1662.79 1248.2 1653.62 Q1254.36 1644.41 1265.98 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1306.3 1703.02 L1316.07 1703.02 L1316.07 1714.78 L1306.3 1714.78 L1306.3 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1334.08 1645.66 L1378.52 1645.66 L1378.52 1649.64 L1353.43 1714.78 L1343.66 1714.78 L1367.27 1653.53 L1334.08 1653.53 L1334.08 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1488.65 1651.82 Q1481.43 1651.82 1477.77 1658.95 Q1474.16 1666.03 1474.16 1680.29 Q1474.16 1694.5 1477.77 1701.63 Q1481.43 1708.72 1488.65 1708.72 Q1495.92 1708.72 1499.53 1701.63 Q1503.19 1694.5 1503.19 1680.29 Q1503.19 1666.03 1499.53 1658.95 Q1495.92 1651.82 1488.65 1651.82 M1488.65 1644.41 Q1500.27 1644.41 1506.38 1653.62 Q1512.54 1662.79 1512.54 1680.29 Q1512.54 1697.74 1506.38 1706.96 Q1500.27 1716.12 1488.65 1716.12 Q1477.03 1716.12 1470.87 1706.96 Q1464.76 1697.74 1464.76 1680.29 Q1464.76 1662.79 1470.87 1653.62 Q1477.03 1644.41 1488.65 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1528.98 1703.02 L1538.74 1703.02 L1538.74 1714.78 L1528.98 1714.78 L1528.98 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1579.11 1681.96 Q1572.45 1681.96 1568.61 1685.52 Q1564.81 1689.09 1564.81 1695.34 Q1564.81 1701.59 1568.61 1705.15 Q1572.45 1708.72 1579.11 1708.72 Q1585.78 1708.72 1589.62 1705.15 Q1593.47 1701.54 1593.47 1695.34 Q1593.47 1689.09 1589.62 1685.52 Q1585.83 1681.96 1579.11 1681.96 M1569.76 1677.97 Q1563.74 1676.49 1560.36 1672.37 Q1557.03 1668.25 1557.03 1662.33 Q1557.03 1654.04 1562.91 1649.22 Q1568.84 1644.41 1579.11 1644.41 Q1589.44 1644.41 1595.32 1649.22 Q1601.2 1654.04 1601.2 1662.33 Q1601.2 1668.25 1597.82 1672.37 Q1594.48 1676.49 1588.51 1677.97 Q1595.27 1679.55 1599.02 1684.13 Q1602.82 1688.72 1602.82 1695.34 Q1602.82 1705.38 1596.66 1710.75 Q1590.55 1716.12 1579.11 1716.12 Q1567.68 1716.12 1561.52 1710.75 Q1555.41 1705.38 1555.41 1695.34 Q1555.41 1688.72 1559.21 1684.13 Q1563 1679.55 1569.76 1677.97 M1566.34 1663.21 Q1566.34 1668.58 1569.67 1671.59 Q1573.05 1674.59 1579.11 1674.59 Q1585.13 1674.59 1588.51 1671.59 Q1591.94 1668.58 1591.94 1663.21 Q1591.94 1657.84 1588.51 1654.83 Q1585.13 1651.82 1579.11 1651.82 Q1573.05 1651.82 1569.67 1654.83 Q1566.34 1657.84 1566.34 1663.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1712.23 1651.82 Q1705.01 1651.82 1701.35 1658.95 Q1697.74 1666.03 1697.74 1680.29 Q1697.74 1694.5 1701.35 1701.63 Q1705.01 1708.72 1712.23 1708.72 Q1719.5 1708.72 1723.11 1701.63 Q1726.76 1694.5 1726.76 1680.29 Q1726.76 1666.03 1723.11 1658.95 Q1719.5 1651.82 1712.23 1651.82 M1712.23 1644.41 Q1723.85 1644.41 1729.96 1653.62 Q1736.12 1662.79 1736.12 1680.29 Q1736.12 1697.74 1729.96 1706.96 Q1723.85 1716.12 1712.23 1716.12 Q1700.61 1716.12 1694.45 1706.96 Q1688.34 1697.74 1688.34 1680.29 Q1688.34 1662.79 1694.45 1653.62 Q1700.61 1644.41 1712.23 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1752.55 1703.02 L1762.32 1703.02 L1762.32 1714.78 L1752.55 1714.78 L1752.55 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1782.97 1713.34 L1782.97 1704.83 Q1786.49 1706.49 1790.1 1707.37 Q1793.71 1708.25 1797.18 1708.25 Q1806.44 1708.25 1811.3 1702.05 Q1816.21 1695.8 1816.9 1683.11 Q1814.22 1687.09 1810.1 1689.22 Q1805.98 1691.35 1800.98 1691.35 Q1790.61 1691.35 1784.54 1685.1 Q1778.52 1678.81 1778.52 1667.93 Q1778.52 1657.28 1784.82 1650.84 Q1791.12 1644.41 1801.58 1644.41 Q1813.57 1644.41 1819.87 1653.62 Q1826.21 1662.79 1826.21 1680.29 Q1826.21 1696.63 1818.43 1706.4 Q1810.7 1716.12 1797.6 1716.12 Q1794.08 1716.12 1790.47 1715.43 Q1786.86 1714.73 1782.97 1713.34 M1801.58 1684.04 Q1807.88 1684.04 1811.53 1679.73 Q1815.24 1675.43 1815.24 1667.93 Q1815.24 1660.47 1811.53 1656.17 Q1807.88 1651.82 1801.58 1651.82 Q1795.28 1651.82 1791.58 1656.17 Q1787.92 1660.47 1787.92 1667.93 Q1787.92 1675.43 1791.58 1679.73 Q1795.28 1684.04 1801.58 1684.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1036.36 1845.02 Q1032.75 1854.28 1029.32 1857.1 Q1025.9 1859.93 1020.16 1859.93 L1013.35 1859.93 L1013.35 1852.8 L1018.35 1852.8 Q1021.87 1852.8 1023.82 1851.13 Q1025.76 1849.46 1028.12 1843.26 L1029.65 1839.37 L1008.68 1788.35 L1017.7 1788.35 L1033.91 1828.91 L1050.11 1788.35 L1059.14 1788.35 L1036.36 1845.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1091.36 1768.26 Q1085.16 1778.91 1082.15 1789.32 Q1079.14 1799.74 1079.14 1810.44 Q1079.14 1821.13 1082.15 1831.64 Q1085.2 1842.1 1091.36 1852.7 L1083.95 1852.7 Q1077.01 1841.82 1073.54 1831.32 Q1070.11 1820.81 1070.11 1810.44 Q1070.11 1800.11 1073.54 1789.65 Q1076.96 1779.19 1083.95 1768.26 L1091.36 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1116.31 1773.63 L1116.31 1788.35 L1133.86 1788.35 L1133.86 1794.97 L1116.31 1794.97 L1116.31 1823.12 Q1116.31 1829.46 1118.03 1831.27 Q1119.79 1833.07 1125.11 1833.07 L1133.86 1833.07 L1133.86 1840.2 L1125.11 1840.2 Q1115.25 1840.2 1111.5 1836.55 Q1107.75 1832.84 1107.75 1823.12 L1107.75 1794.97 L1101.5 1794.97 L1101.5 1788.35 L1107.75 1788.35 L1107.75 1773.63 L1116.31 1773.63 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1143.72 1768.26 L1151.13 1768.26 Q1158.07 1779.19 1161.5 1789.65 Q1164.97 1800.11 1164.97 1810.44 Q1164.97 1820.81 1161.5 1831.32 Q1158.07 1841.82 1151.13 1852.7 L1143.72 1852.7 Q1149.88 1842.1 1152.89 1831.64 Q1155.94 1821.13 1155.94 1810.44 Q1155.94 1799.74 1152.89 1789.32 Q1149.88 1778.91 1143.72 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,1461.25 1797.5,1461.25 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,1209.23 1797.5,1209.23 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,957.208 1797.5,957.208 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,705.185 1797.5,705.185 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,453.162 1797.5,453.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  376.147,201.14 1797.5,201.14 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1599.58 376.147,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1461.25 395.045,1461.25 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,1209.23 395.045,1209.23 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,957.208 395.045,957.208 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,705.185 395.045,705.185 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,453.162 395.045,453.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  376.147,201.14 395.045,201.14 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M108.26 1462.16 L167.611 1462.16 L167.611 1470.03 L108.26 1470.03 L108.26 1462.16 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M216.129 1458.55 Q222.842 1459.98 226.592 1464.52 Q230.389 1469.05 230.389 1475.72 Q230.389 1485.95 223.352 1491.55 Q216.315 1497.16 203.352 1497.16 Q199 1497.16 194.37 1496.28 Q189.787 1495.44 184.88 1493.73 L184.88 1484.7 Q188.769 1486.97 193.398 1488.13 Q198.028 1489.29 203.074 1489.29 Q211.87 1489.29 216.454 1485.81 Q221.083 1482.34 221.083 1475.72 Q221.083 1469.61 216.778 1466.18 Q212.518 1462.71 204.88 1462.71 L196.824 1462.71 L196.824 1455.03 L205.25 1455.03 Q212.148 1455.03 215.805 1452.3 Q219.463 1449.52 219.463 1444.33 Q219.463 1439.01 215.667 1436.18 Q211.917 1433.31 204.88 1433.31 Q201.037 1433.31 196.639 1434.15 Q192.241 1434.98 186.963 1436.74 L186.963 1428.41 Q192.287 1426.93 196.917 1426.18 Q201.593 1425.44 205.713 1425.44 Q216.361 1425.44 222.565 1430.3 Q228.768 1435.12 228.768 1443.36 Q228.768 1449.1 225.481 1453.08 Q222.194 1457.02 216.129 1458.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 1484.05 L257.889 1484.05 L257.889 1495.81 L248.12 1495.81 L248.12 1484.05 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 1432.85 Q291.036 1432.85 287.379 1439.98 Q283.768 1447.06 283.768 1461.32 Q283.768 1475.54 287.379 1482.67 Q291.036 1489.75 298.259 1489.75 Q305.527 1489.75 309.138 1482.67 Q312.796 1475.54 312.796 1461.32 Q312.796 1447.06 309.138 1439.98 Q305.527 1432.85 298.259 1432.85 M298.259 1425.44 Q309.879 1425.44 315.99 1434.66 Q322.147 1443.82 322.147 1461.32 Q322.147 1478.78 315.99 1487.99 Q309.879 1497.16 298.259 1497.16 Q286.638 1497.16 280.481 1487.99 Q274.37 1478.78 274.37 1461.32 Q274.37 1443.82 280.481 1434.66 Q286.638 1425.44 298.259 1425.44 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 1210.13 L169.602 1210.13 L169.602 1218 L110.25 1218 L110.25 1210.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M197.843 1235.92 L230.481 1235.92 L230.481 1243.79 L186.593 1243.79 L186.593 1235.92 Q191.917 1230.41 201.083 1221.15 Q210.296 1211.85 212.657 1209.16 Q217.148 1204.12 218.907 1200.64 Q220.713 1197.12 220.713 1193.74 Q220.713 1188.24 216.824 1184.76 Q212.981 1181.29 206.778 1181.29 Q202.38 1181.29 197.472 1182.82 Q192.611 1184.35 187.056 1187.45 L187.056 1178 Q192.704 1175.74 197.611 1174.58 Q202.518 1173.42 206.592 1173.42 Q217.333 1173.42 223.722 1178.79 Q230.111 1184.16 230.111 1193.14 Q230.111 1197.4 228.491 1201.24 Q226.916 1205.04 222.704 1210.23 Q221.546 1211.57 215.342 1218 Q209.139 1224.39 197.843 1235.92 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 1232.03 L259.879 1232.03 L259.879 1243.79 L250.111 1243.79 L250.111 1232.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 1174.67 L317.055 1174.67 L317.055 1182.54 L288.907 1182.54 L288.907 1199.49 Q290.944 1198.79 292.981 1198.47 Q295.018 1198.1 297.055 1198.1 Q308.629 1198.1 315.388 1204.44 Q322.147 1210.78 322.147 1221.61 Q322.147 1232.77 315.203 1238.98 Q308.259 1245.13 295.62 1245.13 Q291.268 1245.13 286.731 1244.39 Q282.24 1243.65 277.425 1242.17 L277.425 1232.77 Q281.592 1235.04 286.037 1236.15 Q290.481 1237.26 295.435 1237.26 Q303.444 1237.26 308.12 1233.05 Q312.796 1228.84 312.796 1221.61 Q312.796 1214.39 308.12 1210.18 Q303.444 1205.97 295.435 1205.97 Q291.685 1205.97 287.935 1206.8 Q284.231 1207.63 280.342 1209.39 L280.342 1174.67 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M108.26 958.111 L167.611 958.111 L167.611 965.981 L108.26 965.981 L108.26 958.111 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M195.852 983.898 L228.491 983.898 L228.491 991.768 L184.602 991.768 L184.602 983.898 Q189.926 978.388 199.093 969.129 Q208.305 959.824 210.667 957.139 Q215.157 952.092 216.917 948.62 Q218.722 945.102 218.722 941.722 Q218.722 936.213 214.833 932.741 Q210.991 929.268 204.787 929.268 Q200.389 929.268 195.481 930.796 Q190.62 932.324 185.065 935.426 L185.065 925.981 Q190.713 923.713 195.62 922.555 Q200.528 921.398 204.602 921.398 Q215.342 921.398 221.731 926.768 Q228.12 932.139 228.12 941.12 Q228.12 945.379 226.5 949.222 Q224.926 953.018 220.713 958.203 Q219.555 959.546 213.352 965.981 Q207.148 972.37 195.852 983.898 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 980.009 L257.889 980.009 L257.889 991.768 L248.12 991.768 L248.12 980.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 928.805 Q291.036 928.805 287.379 935.935 Q283.768 943.018 283.768 957.277 Q283.768 971.49 287.379 978.62 Q291.036 985.703 298.259 985.703 Q305.527 985.703 309.138 978.62 Q312.796 971.49 312.796 957.277 Q312.796 943.018 309.138 935.935 Q305.527 928.805 298.259 928.805 M298.259 921.398 Q309.879 921.398 315.99 930.611 Q322.147 939.778 322.147 957.277 Q322.147 974.731 315.99 983.944 Q309.879 993.111 298.259 993.111 Q286.638 993.111 280.481 983.944 Q274.37 974.731 274.37 957.277 Q274.37 939.778 280.481 930.611 Q286.638 921.398 298.259 921.398 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 706.088 L169.602 706.088 L169.602 713.958 L110.25 713.958 L110.25 706.088 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M191.407 731.875 L206.685 731.875 L206.685 679.144 L190.065 682.477 L190.065 673.958 L206.592 670.625 L215.944 670.625 L215.944 731.875 L231.222 731.875 L231.222 739.745 L191.407 739.745 L191.407 731.875 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 727.986 L259.879 727.986 L259.879 739.745 L250.111 739.745 L250.111 727.986 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 670.625 L317.055 670.625 L317.055 678.495 L288.907 678.495 L288.907 695.44 Q290.944 694.745 292.981 694.421 Q295.018 694.051 297.055 694.051 Q308.629 694.051 315.388 700.394 Q322.147 706.736 322.147 717.569 Q322.147 728.727 315.203 734.93 Q308.259 741.088 295.62 741.088 Q291.268 741.088 286.731 740.347 Q282.24 739.606 277.425 738.125 L277.425 728.727 Q281.592 730.995 286.037 732.106 Q290.481 733.217 295.435 733.217 Q303.444 733.217 308.12 729.004 Q312.796 724.792 312.796 717.569 Q312.796 710.347 308.12 706.134 Q303.444 701.921 295.435 701.921 Q291.685 701.921 287.935 702.755 Q284.231 703.588 280.342 705.347 L280.342 670.625 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M108.26 454.065 L167.611 454.065 L167.611 461.935 L108.26 461.935 L108.26 454.065 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M189.417 479.852 L204.694 479.852 L204.694 427.121 L188.074 430.454 L188.074 421.936 L204.602 418.602 L213.954 418.602 L213.954 479.852 L229.231 479.852 L229.231 487.722 L189.417 487.722 L189.417 479.852 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M248.12 475.963 L257.889 475.963 L257.889 487.722 L248.12 487.722 L248.12 475.963 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M298.259 424.76 Q291.036 424.76 287.379 431.889 Q283.768 438.973 283.768 453.232 Q283.768 467.445 287.379 474.574 Q291.036 481.658 298.259 481.658 Q305.527 481.658 309.138 474.574 Q312.796 467.445 312.796 453.232 Q312.796 438.973 309.138 431.889 Q305.527 424.76 298.259 424.76 M298.259 417.352 Q309.879 417.352 315.99 426.565 Q322.147 435.732 322.147 453.232 Q322.147 470.685 315.99 479.898 Q309.879 489.065 298.259 489.065 Q286.638 489.065 280.481 479.898 Q274.37 470.685 274.37 453.232 Q274.37 435.732 280.481 426.565 Q286.638 417.352 298.259 417.352 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M110.25 202.042 L169.602 202.042 L169.602 209.913 L110.25 209.913 L110.25 202.042 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M209.787 172.737 Q202.565 172.737 198.907 179.867 Q195.296 186.95 195.296 201.209 Q195.296 215.422 198.907 222.552 Q202.565 229.635 209.787 229.635 Q217.055 229.635 220.666 222.552 Q224.324 215.422 224.324 201.209 Q224.324 186.95 220.666 179.867 Q217.055 172.737 209.787 172.737 M209.787 165.33 Q221.407 165.33 227.518 174.542 Q233.676 183.709 233.676 201.209 Q233.676 218.663 227.518 227.876 Q221.407 237.042 209.787 237.042 Q198.167 237.042 192.009 227.876 Q185.898 218.663 185.898 201.209 Q185.898 183.709 192.009 174.542 Q198.167 165.33 209.787 165.33 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M250.111 223.94 L259.879 223.94 L259.879 235.7 L250.111 235.7 L250.111 223.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M280.342 166.58 L317.055 166.58 L317.055 174.45 L288.907 174.45 L288.907 191.394 Q290.944 190.7 292.981 190.376 Q295.018 190.005 297.055 190.005 Q308.629 190.005 315.388 196.348 Q322.147 202.69 322.147 213.524 Q322.147 224.681 315.203 230.885 Q308.259 237.042 295.62 237.042 Q291.268 237.042 286.731 236.301 Q282.24 235.561 277.425 234.079 L277.425 224.681 Q281.592 226.95 286.037 228.061 Q290.481 229.172 295.435 229.172 Q303.444 229.172 308.12 224.959 Q312.796 220.746 312.796 213.524 Q312.796 206.302 308.12 202.089 Q303.444 197.876 295.435 197.876 Q291.685 197.876 287.935 198.709 Q284.231 199.542 280.342 201.302 L280.342 166.58 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-25.538 957.198 L29.9263 971.018 Q32.128 971.58 34.5171 971.58 Q38.9205 971.58 38.9205 968.675 Q38.9205 967.317 38.0305 966.193 Q37.0936 965.068 35.2666 964.225 Q33.3928 963.335 31.6127 962.773 Q29.8326 962.164 27.0688 961.414 Q25.9913 961.18 25.6634 960.946 Q25.3355 960.712 25.3355 960.056 Q25.3355 958.885 26.2724 958.885 Q32.0343 960.056 35.6882 961.789 Q41.0754 964.319 41.0754 969.003 Q41.0754 972.517 38.6395 975.14 Q36.1567 977.716 32.2217 977.716 Q30.7227 977.716 28.9426 977.248 L-19.0266 965.162 L-20.9004 964.834 Q-21.4157 964.834 -21.6967 965.022 Q-21.9778 965.209 -22.2589 966.333 Q-22.54 967.411 -22.54 969.565 Q-22.54 970.456 -22.5868 970.877 Q-22.6336 971.252 -22.8679 971.627 Q-23.1021 971.955 -23.6174 971.955 Q-24.4606 971.955 -24.929 971.627 Q-25.3975 971.252 -25.4912 970.971 Q-25.5849 970.69 -25.6317 970.128 Q-25.6786 969.331 -25.9128 966.661 Q-26.1939 963.991 -26.3812 961.696 Q-26.5686 959.4 -26.5686 958.416 Q-26.5686 957.854 -26.2875 957.573 Q-26.0533 957.245 -25.7723 957.198 L-25.538 957.198 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M16.0134 942.888 Q-0.194945 942.888 -13.2647 936.845 Q-18.7455 934.268 -23.3363 930.661 Q-27.9271 927.054 -29.9414 924.665 Q-31.9558 922.276 -31.9558 921.62 Q-31.9558 920.683 -31.0189 920.637 Q-30.5504 920.637 -29.3793 921.901 Q-13.6394 937.36 16.0134 937.313 Q45.7599 937.313 60.8908 922.276 Q62.5304 920.637 63.0457 920.637 Q63.9826 920.637 63.9826 921.62 Q63.9826 922.276 62.0619 924.572 Q60.1413 926.867 55.7379 930.427 Q51.3344 933.987 45.9473 936.564 Q32.8775 942.888 16.0134 942.888 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-0.288635 883.881 Q1.02302 883.881 1.35094 884.49 Q1.63201 885.099 1.63201 886.786 L1.63201 895.78 L29.9263 902.9 Q32.4091 903.463 34.5171 903.463 Q36.8594 903.463 37.8899 902.76 Q38.9205 902.01 38.9205 900.464 Q38.9205 897.42 36.1567 894.14 Q33.3928 890.814 26.6472 888.004 Q25.7571 887.629 25.5697 887.442 Q25.3355 887.207 25.3355 886.598 Q25.3355 885.427 26.2724 885.427 Q26.6003 885.427 28.0994 886.083 Q29.5984 886.692 31.8001 888.051 Q34.0018 889.362 36.063 891.096 Q38.1242 892.782 39.6232 895.358 Q41.0754 897.935 41.0754 900.699 Q41.0754 904.587 38.5926 907.07 Q36.1098 909.506 32.2217 909.506 Q30.9569 909.506 26.9282 908.522 Q22.8527 907.538 1.63201 902.198 L1.63201 910.677 Q1.63201 911.848 1.58516 912.316 Q1.53832 912.738 1.30409 913.066 Q1.02302 913.347 0.460883 913.347 Q-0.429169 913.347 -0.803929 912.972 Q-1.22553 912.597 -1.27238 912.129 Q-1.36607 911.614 -1.36607 910.442 L-1.36607 901.448 L-16.5907 897.701 Q-18.0897 897.326 -18.9329 896.389 Q-19.823 895.405 -19.9166 894.843 Q-20.0572 894.281 -20.0572 893.859 Q-20.0572 892.595 -19.3545 891.845 Q-18.6987 891.096 -17.4807 891.096 Q-16.8249 891.096 -1.36607 895.03 L-1.36607 886.598 Q-1.36607 885.521 -1.31922 885.099 Q-1.27238 884.631 -1.03815 884.256 Q-0.803929 883.881 -0.288635 883.881 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M17.1845 850.24 Q17.1845 852.442 16.0134 852.442 Q14.8423 852.442 14.8423 850.147 Q14.8423 849.866 14.8891 849.397 Q14.936 848.882 14.936 848.788 L14.936 821.759 L-12.1872 821.759 Q-12.2809 821.759 -12.7025 821.805 Q-13.171 821.852 -13.452 821.852 Q-15.7474 821.852 -15.7474 820.728 Q-15.7474 819.557 -13.452 819.557 L14.936 819.557 L14.936 792.481 Q14.936 792.387 14.8891 791.918 Q14.8423 791.45 14.8423 791.169 Q14.8423 788.967 16.0134 788.967 Q17.1845 788.92 17.1845 791.263 Q17.1845 791.544 17.1377 791.965 Q17.0908 792.387 17.0908 792.481 L17.0908 819.557 L45.5725 819.557 Q47.7742 819.557 47.7742 820.728 Q47.7742 821.852 45.4788 821.852 Q45.1978 821.852 44.7293 821.805 Q44.3077 821.759 44.214 821.759 L17.0908 821.759 L17.0908 848.788 Q17.0908 848.882 17.1377 849.444 Q17.1845 849.959 17.1845 850.24 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M-14.7637 751.916 L-17.7618 751.916 Q-17.7618 740.393 -23.8985 734.443 Q-23.8985 732.804 -23.5237 732.523 Q-23.1489 732.242 -21.4157 732.242 L32.4091 732.242 Q35.2666 732.242 36.1567 730.836 Q37.0467 729.431 37.0467 723.294 L37.0467 720.249 L39.998 720.249 Q39.7169 723.622 39.7169 735.802 Q39.7169 747.981 39.998 751.307 L37.0467 751.307 L37.0467 748.262 Q37.0467 742.219 36.2035 740.767 Q35.3135 739.315 32.4091 739.315 L-17.2933 739.315 Q-14.7637 744.327 -14.7637 751.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M63.0457 705.945 Q62.5772 705.945 61.4061 704.727 Q45.6662 689.268 16.0134 689.268 Q-13.7331 689.268 -28.7703 704.118 Q-30.5036 705.945 -31.0189 705.945 Q-31.9558 705.945 -31.9558 705.008 Q-31.9558 704.352 -30.0351 702.056 Q-28.1145 699.714 -23.7111 696.201 Q-19.3077 692.641 -13.9205 690.017 Q-0.850773 683.693 16.0134 683.693 Q32.2217 683.693 45.2914 689.736 Q50.7723 692.313 55.3631 695.92 Q59.9539 699.527 61.9682 701.916 Q63.9826 704.305 63.9826 705.008 Q63.9826 705.945 63.0457 705.945 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip283)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  416.374,127.62 418.609,128.812 420.844,130.008 423.079,131.208 425.314,132.412 427.549,133.62 429.783,134.832 432.018,136.047 434.253,137.267 436.488,138.491 \n",
       "  438.723,139.719 440.958,140.95 443.192,142.186 445.427,143.425 447.662,144.669 449.897,145.917 452.132,147.168 454.367,148.424 456.601,149.683 458.836,150.946 \n",
       "  461.071,152.214 463.306,153.485 465.541,154.76 467.776,156.04 470.01,157.323 472.245,158.61 474.48,159.901 476.715,161.196 478.95,162.496 481.185,163.799 \n",
       "  483.419,165.106 485.654,166.417 487.889,167.732 490.124,169.051 492.359,170.374 494.594,171.7 496.828,173.031 499.063,174.366 501.298,175.705 503.533,177.048 \n",
       "  505.768,178.394 508.003,179.745 510.237,181.1 512.472,182.458 514.707,183.821 516.942,185.187 519.177,186.558 521.412,187.932 523.646,189.311 525.881,190.693 \n",
       "  528.116,192.08 530.351,193.47 532.586,194.864 534.821,196.262 537.055,197.665 539.29,199.071 541.525,200.481 543.76,201.895 545.995,203.313 548.23,204.735 \n",
       "  550.464,206.161 552.699,207.591 554.934,209.025 557.169,210.463 559.404,211.905 561.639,213.351 563.873,214.801 566.108,216.255 568.343,217.713 570.578,219.174 \n",
       "  572.813,220.64 575.048,222.11 577.282,223.583 579.517,225.061 581.752,226.543 583.987,228.028 586.222,229.518 588.457,231.011 590.691,232.509 592.926,234.01 \n",
       "  595.161,235.515 597.396,237.025 599.631,238.538 601.866,240.055 604.1,241.576 606.335,243.102 608.57,244.631 610.805,246.164 613.04,247.701 615.275,249.242 \n",
       "  617.509,250.787 619.744,252.336 621.979,253.889 624.214,255.446 626.449,257.007 628.684,258.572 630.918,260.141 633.153,261.714 635.388,263.29 637.623,264.871 \n",
       "  639.858,266.456 642.093,268.045 644.327,269.637 646.562,271.234 648.797,272.834 651.032,274.439 653.267,276.047 655.502,277.66 657.736,279.276 659.971,280.897 \n",
       "  662.206,282.521 664.441,284.149 666.676,285.782 668.911,287.418 671.145,289.058 673.38,290.703 675.615,292.351 677.85,294.003 680.085,295.659 682.32,297.319 \n",
       "  684.554,298.983 686.789,300.651 689.024,302.323 691.259,303.999 693.494,305.679 695.729,307.363 697.963,309.051 700.198,310.743 702.433,312.438 704.668,314.138 \n",
       "  706.903,315.842 709.138,317.549 711.372,319.261 713.607,320.977 715.842,322.696 718.077,324.42 720.312,326.147 722.547,327.879 724.781,329.614 727.016,331.354 \n",
       "  729.251,333.097 731.486,334.844 733.721,336.596 735.955,338.351 738.19,340.11 740.425,341.873 742.66,343.641 744.895,345.412 747.13,347.187 749.364,348.966 \n",
       "  751.599,350.749 753.834,352.536 756.069,354.327 758.304,356.122 760.539,357.921 762.773,359.724 765.008,361.531 767.243,363.341 769.478,365.156 771.713,366.975 \n",
       "  773.948,368.798 776.182,370.624 778.417,372.455 780.652,374.29 782.887,376.128 785.122,377.971 787.357,379.817 789.591,381.668 791.826,383.522 794.061,385.381 \n",
       "  796.296,387.243 798.531,389.109 800.766,390.98 803,392.854 805.235,394.732 807.47,396.614 809.705,398.501 811.94,400.391 814.175,402.285 816.409,404.183 \n",
       "  818.644,406.085 820.879,407.991 823.114,409.901 825.349,411.815 827.584,413.733 829.818,415.655 832.053,417.581 834.288,419.51 836.523,421.444 838.758,423.382 \n",
       "  840.993,425.324 843.227,427.269 845.462,429.219 847.697,431.173 849.932,433.13 852.167,435.092 854.402,437.057 856.636,439.027 858.871,441 861.106,442.978 \n",
       "  863.341,444.959 865.576,446.944 867.811,448.934 870.045,450.927 872.28,452.924 874.515,454.926 876.75,456.931 878.985,458.94 881.22,460.953 883.454,462.97 \n",
       "  885.689,464.991 887.924,467.016 890.159,469.045 892.394,471.078 894.629,473.115 896.863,475.156 899.098,477.201 901.333,479.25 903.568,481.302 905.803,483.359 \n",
       "  908.038,485.42 910.272,487.484 912.507,489.553 914.742,491.626 916.977,493.702 919.212,495.783 921.447,497.867 923.681,499.956 925.916,502.048 928.151,504.145 \n",
       "  930.386,506.245 932.621,508.35 934.856,510.458 937.09,512.57 939.325,514.686 941.56,516.807 943.795,518.931 946.03,521.059 948.265,523.191 950.499,525.327 \n",
       "  952.734,527.467 954.969,529.611 957.204,531.759 959.439,533.911 961.674,536.067 963.908,538.227 966.143,540.391 968.378,542.559 970.613,544.73 972.848,546.906 \n",
       "  975.083,549.086 977.317,551.27 979.552,553.457 981.787,555.649 984.022,557.845 986.257,560.044 988.492,562.248 990.726,564.455 992.961,566.667 995.196,568.882 \n",
       "  997.431,571.101 999.666,573.325 1001.9,575.552 1004.14,577.783 1006.37,580.019 1008.61,582.258 1010.84,584.501 1013.07,586.748 1015.31,588.999 1017.54,591.254 \n",
       "  1019.78,593.513 1022.01,595.776 1024.25,598.043 1026.48,600.314 1028.72,602.589 1030.95,604.868 1033.19,607.151 1035.42,609.438 1037.66,611.729 1039.89,614.023 \n",
       "  1042.13,616.322 1044.36,618.625 1046.6,620.932 1048.83,623.242 1051.07,625.557 1053.3,627.875 1055.54,630.198 1057.77,632.524 1060.01,634.855 1062.24,637.189 \n",
       "  1064.48,639.528 1066.71,641.87 1068.95,644.216 1071.18,646.567 1073.42,648.921 1075.65,651.279 1077.88,653.641 1080.12,656.007 1082.35,658.378 1084.59,660.752 \n",
       "  1086.82,663.13 1089.06,665.512 1091.29,667.898 1093.53,670.288 1095.76,672.682 1098,675.079 1100.23,677.481 1102.47,679.887 1104.7,682.297 1106.94,684.711 \n",
       "  1109.17,687.128 1111.41,689.55 1113.64,691.976 1115.88,694.405 1118.11,696.839 1120.35,699.277 1122.58,701.718 1124.82,704.164 1127.05,706.613 1129.29,709.066 \n",
       "  1131.52,711.524 1133.76,713.985 1135.99,716.451 1138.23,718.92 1140.46,721.393 1142.7,723.87 1144.93,726.352 1147.16,728.837 1149.4,731.326 1151.63,733.819 \n",
       "  1153.87,736.316 1156.1,738.817 1158.34,741.322 1160.57,743.831 1162.81,746.344 1165.04,748.861 1167.28,751.382 1169.51,753.907 1171.75,756.435 1173.98,758.968 \n",
       "  1176.22,761.505 1178.45,764.045 1180.69,766.59 1182.92,769.139 1185.16,771.691 1187.39,774.248 1189.63,776.808 1191.86,779.373 1194.1,781.941 1196.33,784.514 \n",
       "  1198.57,787.09 1200.8,789.671 1203.04,792.255 1205.27,794.843 1207.51,797.436 1209.74,800.032 1211.97,802.632 1214.21,805.236 1216.44,807.844 1218.68,810.456 \n",
       "  1220.91,813.072 1223.15,815.692 1225.38,818.316 1227.62,820.944 1229.85,823.576 1232.09,826.212 1234.32,828.852 1236.56,831.496 1238.79,834.144 1241.03,836.795 \n",
       "  1243.26,839.451 1245.5,842.111 1247.73,844.775 1249.97,847.442 1252.2,850.114 1254.44,852.789 1256.67,855.469 1258.91,858.152 1261.14,860.84 1263.38,863.531 \n",
       "  1265.61,866.227 1267.85,868.926 1270.08,871.629 1272.32,874.337 1274.55,877.048 1276.79,879.763 1279.02,882.482 1281.25,885.206 1283.49,887.933 1285.72,890.664 \n",
       "  1287.96,893.399 1290.19,896.138 1292.43,898.881 1294.66,901.628 1296.9,904.379 1299.13,907.134 1301.37,909.893 1303.6,912.655 1305.84,915.422 1308.07,918.193 \n",
       "  1310.31,920.968 1312.54,923.746 1314.78,926.529 1317.01,929.316 1319.25,932.106 1321.48,934.901 1323.72,937.699 1325.95,940.502 1328.19,943.308 1330.42,946.119 \n",
       "  1332.66,948.933 1334.89,951.752 1337.13,954.574 1339.36,957.4 1341.6,960.23 1343.83,963.065 1346.06,965.903 1348.3,968.745 1350.53,971.591 1352.77,974.441 \n",
       "  1355,977.295 1357.24,980.153 1359.47,983.015 1361.71,985.881 1363.94,988.751 1366.18,991.625 1368.41,994.503 1370.65,997.385 1372.88,1000.27 1375.12,1003.16 \n",
       "  1377.35,1006.05 1379.59,1008.95 1381.82,1011.85 1384.06,1014.76 1386.29,1017.67 1388.53,1020.58 1390.76,1023.5 1393,1026.42 1395.23,1029.35 1397.47,1032.28 \n",
       "  1399.7,1035.21 1401.94,1038.15 1404.17,1041.09 1406.41,1044.03 1408.64,1046.98 1410.87,1049.94 1413.11,1052.89 1415.34,1055.85 1417.58,1058.82 1419.81,1061.79 \n",
       "  1422.05,1064.76 1424.28,1067.74 1426.52,1070.72 1428.75,1073.7 1430.99,1076.69 1433.22,1079.69 1435.46,1082.68 1437.69,1085.68 1439.93,1088.69 1442.16,1091.7 \n",
       "  1444.4,1094.71 1446.63,1097.73 1448.87,1100.75 1451.1,1103.77 1453.34,1106.8 1455.57,1109.83 1457.81,1112.87 1460.04,1115.91 1462.28,1118.96 1464.51,1122 \n",
       "  1466.75,1125.06 1468.98,1128.11 1471.22,1131.17 1473.45,1134.24 1475.69,1137.31 1477.92,1140.38 1480.15,1143.45 1482.39,1146.53 1484.62,1149.62 1486.86,1152.71 \n",
       "  1489.09,1155.8 1491.33,1158.89 1493.56,1161.99 1495.8,1165.1 1498.03,1168.21 1500.27,1171.32 1502.5,1174.43 1504.74,1177.55 1506.97,1180.68 1509.21,1183.81 \n",
       "  1511.44,1186.94 1513.68,1190.07 1515.91,1193.21 1518.15,1196.36 1520.38,1199.5 1522.62,1202.66 1524.85,1205.81 1527.09,1208.97 1529.32,1212.13 1531.56,1215.3 \n",
       "  1533.79,1218.47 1536.03,1221.65 1538.26,1224.83 1540.5,1228.01 1542.73,1231.2 1544.96,1234.39 1547.2,1237.58 1549.43,1240.78 1551.67,1243.99 1553.9,1247.19 \n",
       "  1556.14,1250.41 1558.37,1253.62 1560.61,1256.84 1562.84,1260.06 1565.08,1263.29 1567.31,1266.52 1569.55,1269.76 1571.78,1272.99 1574.02,1276.24 1576.25,1279.48 \n",
       "  1578.49,1282.73 1580.72,1285.99 1582.96,1289.25 1585.19,1292.51 1587.43,1295.78 1589.66,1299.05 1591.9,1302.32 1594.13,1305.6 1596.37,1308.88 1598.6,1312.17 \n",
       "  1600.84,1315.46 1603.07,1318.75 1605.31,1322.05 1607.54,1325.35 1609.78,1328.66 1612.01,1331.97 1614.24,1335.29 1616.48,1338.6 1618.71,1341.93 1620.95,1345.25 \n",
       "  1623.18,1348.58 1625.42,1351.92 1627.65,1355.25 1629.89,1358.6 1632.12,1361.94 1634.36,1365.29 1636.59,1368.65 1638.83,1372 1641.06,1375.37 1643.3,1378.73 \n",
       "  1645.53,1382.1 1647.77,1385.47 1650,1388.85 1652.24,1392.23 1654.47,1395.62 1656.71,1399.01 1658.94,1402.4 1661.18,1405.8 1663.41,1409.2 1665.65,1412.61 \n",
       "  1667.88,1416.02 1670.12,1419.43 1672.35,1422.85 1674.59,1426.27 1676.82,1429.69 1679.05,1433.12 1681.29,1436.56 1683.52,1439.99 1685.76,1443.43 1687.99,1446.88 \n",
       "  1690.23,1450.33 1692.46,1453.78 1694.7,1457.24 1696.93,1460.7 1699.17,1464.16 1701.4,1467.63 1703.64,1471.11 1705.87,1474.58 1708.11,1478.06 1710.34,1481.55 \n",
       "  1712.58,1485.04 1714.81,1488.53 1717.05,1492.03 1719.28,1495.53 1721.52,1499.03 1723.75,1502.54 1725.99,1506.05 1728.22,1509.57 1730.46,1513.09 1732.69,1516.62 \n",
       "  1734.93,1520.14 1737.16,1523.68 1739.4,1527.21 1741.63,1530.75 1743.87,1534.3 1746.1,1537.85 1748.33,1541.4 1750.57,1544.95 1752.8,1548.51 1755.04,1552.08 \n",
       "  1757.27,1555.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 40, 10, 40\" points=\"\n",
       "  416.374,1442.16 418.609,1438.72 420.844,1435.29 423.079,1431.86 425.314,1428.43 427.549,1425.01 429.783,1421.59 432.018,1418.17 434.253,1414.76 436.488,1411.35 \n",
       "  438.723,1407.95 440.958,1404.55 443.192,1401.15 445.427,1397.76 447.662,1394.37 449.897,1390.99 452.132,1387.61 454.367,1384.23 456.601,1380.86 458.836,1377.49 \n",
       "  461.071,1374.12 463.306,1370.76 465.541,1367.41 467.776,1364.05 470.01,1360.71 472.245,1357.36 474.48,1354.02 476.715,1350.68 478.95,1347.35 481.185,1344.02 \n",
       "  483.419,1340.7 485.654,1337.38 487.889,1334.06 490.124,1330.75 492.359,1327.44 494.594,1324.14 496.828,1320.83 499.063,1317.54 501.298,1314.24 503.533,1310.96 \n",
       "  505.768,1307.67 508.003,1304.39 510.237,1301.11 512.472,1297.84 514.707,1294.57 516.942,1291.31 519.177,1288.04 521.412,1284.79 523.646,1281.53 525.881,1278.28 \n",
       "  528.116,1275.04 530.351,1271.8 532.586,1268.56 534.821,1265.33 537.055,1262.1 539.29,1258.87 541.525,1255.65 543.76,1252.43 545.995,1249.22 548.23,1246.01 \n",
       "  550.464,1242.8 552.699,1239.6 554.934,1236.4 557.169,1233.21 559.404,1230.02 561.639,1226.84 563.873,1223.65 566.108,1220.48 568.343,1217.3 570.578,1214.13 \n",
       "  572.813,1210.97 575.048,1207.8 577.282,1204.65 579.517,1201.49 581.752,1198.34 583.987,1195.2 586.222,1192.05 588.457,1188.92 590.691,1185.78 592.926,1182.65 \n",
       "  595.161,1179.52 597.396,1176.4 599.631,1173.28 601.866,1170.17 604.1,1167.06 606.335,1163.95 608.57,1160.85 610.805,1157.75 613.04,1154.66 615.275,1151.57 \n",
       "  617.509,1148.48 619.744,1145.4 621.979,1142.32 624.214,1139.24 626.449,1136.17 628.684,1133.11 630.918,1130.04 633.153,1126.98 635.388,1123.93 637.623,1120.88 \n",
       "  639.858,1117.83 642.093,1114.79 644.327,1111.75 646.562,1108.71 648.797,1105.68 651.032,1102.66 653.267,1099.63 655.502,1096.61 657.736,1093.6 659.971,1090.59 \n",
       "  662.206,1087.58 664.441,1084.58 666.676,1081.58 668.911,1078.58 671.145,1075.59 673.38,1072.6 675.615,1069.62 677.85,1066.64 680.085,1063.66 682.32,1060.69 \n",
       "  684.554,1057.72 686.789,1054.76 689.024,1051.8 691.259,1048.85 693.494,1045.89 695.729,1042.95 697.963,1040 700.198,1037.06 702.433,1034.13 704.668,1031.19 \n",
       "  706.903,1028.27 709.138,1025.34 711.372,1022.42 713.607,1019.51 715.842,1016.59 718.077,1013.69 720.312,1010.78 722.547,1007.88 724.781,1004.99 727.016,1002.09 \n",
       "  729.251,999.205 731.486,996.321 733.721,993.44 735.955,990.564 738.19,987.691 740.425,984.823 742.66,981.958 744.895,979.098 747.13,976.241 749.364,973.389 \n",
       "  751.599,970.54 753.834,967.695 756.069,964.855 758.304,962.018 760.539,959.185 762.773,956.356 765.008,953.532 767.243,950.711 769.478,947.894 771.713,945.081 \n",
       "  773.948,942.272 776.182,939.467 778.417,936.666 780.652,933.869 782.887,931.076 785.122,928.287 787.357,925.501 789.591,922.72 791.826,919.943 794.061,917.17 \n",
       "  796.296,914.4 798.531,911.635 800.766,908.874 803,906.116 805.235,903.363 807.47,900.613 809.705,897.868 811.94,895.126 814.175,892.389 816.409,889.655 \n",
       "  818.644,886.926 820.879,884.2 823.114,881.478 825.349,878.76 827.584,876.047 829.818,873.337 832.053,870.631 834.288,867.929 836.523,865.231 838.758,862.537 \n",
       "  840.993,859.847 843.227,857.161 845.462,854.479 847.697,851.801 849.932,849.127 852.167,846.457 854.402,843.791 856.636,841.129 858.871,838.47 861.106,835.816 \n",
       "  863.341,833.166 865.576,830.519 867.811,827.877 870.045,825.239 872.28,822.604 874.515,819.974 876.75,817.347 878.985,814.725 881.22,812.106 883.454,809.492 \n",
       "  885.689,806.881 887.924,804.274 890.159,801.672 892.394,799.073 894.629,796.478 896.863,793.887 899.098,791.3 901.333,788.718 903.568,786.139 905.803,783.564 \n",
       "  908.038,780.993 910.272,778.426 912.507,775.863 914.742,773.304 916.977,770.749 919.212,768.198 921.447,765.65 923.681,763.107 925.916,760.568 928.151,758.033 \n",
       "  930.386,755.501 932.621,752.974 934.856,750.451 937.09,747.931 939.325,745.416 941.56,742.904 943.795,740.397 946.03,737.893 948.265,735.394 950.499,732.898 \n",
       "  952.734,730.407 954.969,727.919 957.204,725.435 959.439,722.955 961.674,720.48 963.908,718.008 966.143,715.54 968.378,713.076 970.613,710.616 972.848,708.16 \n",
       "  975.083,705.708 977.317,703.26 979.552,700.816 981.787,698.376 984.022,695.94 986.257,693.508 988.492,691.08 990.726,688.656 992.961,686.235 995.196,683.819 \n",
       "  997.431,681.407 999.666,678.999 1001.9,676.594 1004.14,674.194 1006.37,671.797 1008.61,669.405 1010.84,667.016 1013.07,664.632 1015.31,662.251 1017.54,659.875 \n",
       "  1019.78,657.502 1022.01,655.133 1024.25,652.769 1026.48,650.408 1028.72,648.051 1030.95,645.699 1033.19,643.35 1035.42,641.005 1037.66,638.664 1039.89,636.327 \n",
       "  1042.13,633.994 1044.36,631.665 1046.6,629.34 1048.83,627.019 1051.07,624.702 1053.3,622.389 1055.54,620.08 1057.77,617.774 1060.01,615.473 1062.24,613.176 \n",
       "  1064.48,610.883 1066.71,608.593 1068.95,606.308 1071.18,604.027 1073.42,601.749 1075.65,599.476 1077.88,597.206 1080.12,594.941 1082.35,592.679 1084.59,590.421 \n",
       "  1086.82,588.168 1089.06,585.918 1091.29,583.672 1093.53,581.431 1095.76,579.193 1098,576.959 1100.23,574.729 1102.47,572.504 1104.7,570.282 1106.94,568.064 \n",
       "  1109.17,565.85 1111.41,563.64 1113.64,561.434 1115.88,559.232 1118.11,557.034 1120.35,554.839 1122.58,552.649 1124.82,550.463 1127.05,548.281 1129.29,546.103 \n",
       "  1131.52,543.928 1133.76,541.758 1135.99,539.592 1138.23,537.429 1140.46,535.271 1142.7,533.116 1144.93,530.966 1147.16,528.819 1149.4,526.677 1151.63,524.538 \n",
       "  1153.87,522.404 1156.1,520.273 1158.34,518.146 1160.57,516.023 1162.81,513.905 1165.04,511.79 1167.28,509.679 1169.51,507.572 1171.75,505.469 1173.98,503.37 \n",
       "  1176.22,501.275 1178.45,499.184 1180.69,497.097 1182.92,495.014 1185.16,492.935 1187.39,490.86 1189.63,488.789 1191.86,486.722 1194.1,484.659 1196.33,482.599 \n",
       "  1198.57,480.544 1200.8,478.493 1203.04,476.445 1205.27,474.402 1207.51,472.363 1209.74,470.327 1211.97,468.296 1214.21,466.268 1216.44,464.245 1218.68,462.225 \n",
       "  1220.91,460.209 1223.15,458.198 1225.38,456.19 1227.62,454.186 1229.85,452.187 1232.09,450.191 1234.32,448.199 1236.56,446.211 1238.79,444.227 1241.03,442.247 \n",
       "  1243.26,440.271 1245.5,438.299 1247.73,436.331 1249.97,434.367 1252.2,432.407 1254.44,430.451 1256.67,428.499 1258.91,426.551 1261.14,424.606 1263.38,422.666 \n",
       "  1265.61,420.73 1267.85,418.798 1270.08,416.869 1272.32,414.945 1274.55,413.024 1276.79,411.108 1279.02,409.196 1281.25,407.287 1283.49,405.382 1285.72,403.482 \n",
       "  1287.96,401.585 1290.19,399.693 1292.43,397.804 1294.66,395.919 1296.9,394.038 1299.13,392.162 1301.37,390.289 1303.6,388.42 1305.84,386.555 1308.07,384.694 \n",
       "  1310.31,382.837 1312.54,380.984 1314.78,379.135 1317.01,377.29 1319.25,375.449 1321.48,373.612 1323.72,371.779 1325.95,369.95 1328.19,368.124 1330.42,366.303 \n",
       "  1332.66,364.486 1334.89,362.673 1337.13,360.863 1339.36,359.058 1341.6,357.256 1343.83,355.459 1346.06,353.665 1348.3,351.876 1350.53,350.09 1352.77,348.309 \n",
       "  1355,346.531 1357.24,344.758 1359.47,342.988 1361.71,341.222 1363.94,339.46 1366.18,337.703 1368.41,335.949 1370.65,334.199 1372.88,332.453 1375.12,330.711 \n",
       "  1377.35,328.973 1379.59,327.239 1381.82,325.509 1384.06,323.783 1386.29,322.061 1388.53,320.343 1390.76,318.629 1393,316.919 1395.23,315.212 1397.47,313.51 \n",
       "  1399.7,311.812 1401.94,310.118 1404.17,308.427 1406.41,306.741 1408.64,305.058 1410.87,303.38 1413.11,301.705 1415.34,300.035 1417.58,298.368 1419.81,296.706 \n",
       "  1422.05,295.047 1424.28,293.393 1426.52,291.742 1428.75,290.095 1430.99,288.452 1433.22,286.814 1435.46,285.179 1437.69,283.548 1439.93,281.921 1442.16,280.298 \n",
       "  1444.4,278.679 1446.63,277.064 1448.87,275.453 1451.1,273.846 1453.34,272.243 1455.57,270.644 1457.81,269.049 1460.04,267.458 1462.28,265.87 1464.51,264.287 \n",
       "  1466.75,262.708 1468.98,261.133 1471.22,259.561 1473.45,257.994 1475.69,256.43 1477.92,254.871 1480.15,253.315 1482.39,251.764 1484.62,250.216 1486.86,248.673 \n",
       "  1489.09,247.133 1491.33,245.598 1493.56,244.066 1495.8,242.538 1498.03,241.014 1500.27,239.495 1502.5,237.979 1504.74,236.467 1506.97,234.959 1509.21,233.455 \n",
       "  1511.44,231.955 1513.68,230.459 1515.91,228.967 1518.15,227.479 1520.38,225.995 1522.62,224.515 1524.85,223.039 1527.09,221.567 1529.32,220.098 1531.56,218.634 \n",
       "  1533.79,217.174 1536.03,215.718 1538.26,214.265 1540.5,212.817 1542.73,211.373 1544.96,209.932 1547.2,208.496 1549.43,207.063 1551.67,205.635 1553.9,204.21 \n",
       "  1556.14,202.789 1558.37,201.373 1560.61,199.96 1562.84,198.551 1565.08,197.147 1567.31,195.746 1569.55,194.349 1571.78,192.956 1574.02,191.567 1576.25,190.182 \n",
       "  1578.49,188.801 1580.72,187.424 1582.96,186.051 1585.19,184.682 1587.43,183.317 1589.66,181.956 1591.9,180.599 1594.13,179.246 1596.37,177.897 1598.6,176.551 \n",
       "  1600.84,175.21 1603.07,173.873 1605.31,172.539 1607.54,171.21 1609.78,169.885 1612.01,168.563 1614.24,167.246 1616.48,165.932 1618.71,164.623 1620.95,163.317 \n",
       "  1623.18,162.016 1625.42,160.718 1627.65,159.424 1629.89,158.135 1632.12,156.849 1634.36,155.567 1636.59,154.289 1638.83,153.015 1641.06,151.745 1643.3,150.48 \n",
       "  1645.53,149.218 1647.77,147.96 1650,146.706 1652.24,145.456 1654.47,144.21 1656.71,142.967 1658.94,141.729 1661.18,140.495 1663.41,139.265 1665.65,138.039 \n",
       "  1667.88,136.816 1670.12,135.598 1672.35,134.384 1674.59,133.173 1676.82,131.967 1679.05,130.765 1681.29,129.566 1683.52,128.372 1685.76,127.181 1687.99,125.994 \n",
       "  1690.23,124.812 1692.46,123.633 1694.7,122.458 1696.93,121.288 1699.17,120.121 1701.4,118.958 1703.64,117.799 1705.87,116.645 1708.11,115.494 1710.34,114.347 \n",
       "  1712.58,113.204 1714.81,112.065 1717.05,110.93 1719.28,109.799 1721.52,108.672 1723.75,107.549 1725.99,106.43 1728.22,105.314 1730.46,104.203 1732.69,103.096 \n",
       "  1734.93,101.993 1737.16,100.893 1739.4,99.798 1741.63,98.7067 1743.87,97.6193 1746.1,96.5358 1748.33,95.4563 1750.57,94.3808 1752.8,93.3093 1755.04,92.2417 \n",
       "  1757.27,91.1781 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  416.374,127.62 418.609,128.812 420.844,130.008 423.079,131.208 425.314,132.412 427.549,133.62 429.783,134.832 432.018,136.047 434.253,137.267 436.488,138.491 \n",
       "  438.723,139.719 440.958,140.95 443.192,142.186 445.427,143.425 447.662,144.669 449.897,145.917 452.132,147.168 454.367,148.424 456.601,149.683 458.836,150.946 \n",
       "  461.071,152.214 463.306,153.485 465.541,154.76 467.776,156.04 470.01,157.323 472.245,158.61 474.48,159.901 476.715,161.196 478.95,162.496 481.185,163.799 \n",
       "  483.419,165.106 485.654,166.417 487.889,167.732 490.124,169.051 492.359,170.374 494.594,171.7 496.828,173.031 499.063,174.366 501.298,175.705 503.533,177.048 \n",
       "  505.768,178.394 508.003,179.745 510.237,181.1 512.472,182.458 514.707,183.821 516.942,185.187 519.177,186.558 521.412,187.932 523.646,189.311 525.881,190.693 \n",
       "  528.116,192.08 530.351,193.47 532.586,194.864 534.821,196.262 537.055,197.665 539.29,199.071 541.525,200.481 543.76,201.895 545.995,203.313 548.23,204.735 \n",
       "  550.464,206.161 552.699,207.591 554.934,209.025 557.169,210.463 559.404,211.905 561.639,213.351 563.873,214.801 566.108,216.255 568.343,217.713 570.578,219.174 \n",
       "  572.813,220.64 575.048,222.11 577.282,223.583 579.517,225.061 581.752,226.543 583.987,228.028 586.222,229.518 588.457,231.011 590.691,232.509 592.926,234.01 \n",
       "  595.161,235.515 597.396,237.025 599.631,238.538 601.866,240.055 604.1,241.576 606.335,243.102 608.57,244.631 610.805,246.164 613.04,247.701 615.275,249.242 \n",
       "  617.509,250.787 619.744,252.336 621.979,253.889 624.214,255.446 626.449,257.007 628.684,258.572 630.918,260.141 633.153,261.714 635.388,263.29 637.623,264.871 \n",
       "  639.858,266.456 642.093,268.045 644.327,269.637 646.562,271.234 648.797,272.834 651.032,274.439 653.267,276.047 655.502,277.66 657.736,279.276 659.971,280.897 \n",
       "  662.206,282.521 664.441,284.149 666.676,285.782 668.911,287.418 671.145,289.058 673.38,290.703 675.615,292.351 677.85,294.003 680.085,295.659 682.32,297.319 \n",
       "  684.554,298.983 686.789,300.651 689.024,302.323 691.259,303.999 693.494,305.679 695.729,307.363 697.963,309.051 700.198,310.743 702.433,312.438 704.668,314.138 \n",
       "  706.903,315.842 709.138,317.549 711.372,319.261 713.607,320.977 715.842,322.696 718.077,324.42 720.312,326.147 722.547,327.879 724.781,329.614 727.016,331.354 \n",
       "  729.251,333.097 731.486,334.844 733.721,336.596 735.955,338.351 738.19,340.11 740.425,341.873 742.66,343.641 744.895,345.412 747.13,347.187 749.364,348.966 \n",
       "  751.599,350.749 753.834,352.536 756.069,354.327 758.304,356.122 760.539,357.921 762.773,359.724 765.008,361.531 767.243,363.341 769.478,365.156 771.713,366.975 \n",
       "  773.948,368.798 776.182,370.624 778.417,372.455 780.652,374.29 782.887,376.128 785.122,377.971 787.357,379.817 789.591,381.668 791.826,383.522 794.061,385.381 \n",
       "  796.296,387.243 798.531,389.109 800.766,390.98 803,392.854 805.235,394.732 807.47,396.614 809.705,398.501 811.94,400.391 814.175,402.285 816.409,404.183 \n",
       "  818.644,406.085 820.879,407.991 823.114,409.901 825.349,411.815 827.584,413.733 829.818,415.655 832.053,417.581 834.288,419.51 836.523,421.444 838.758,423.382 \n",
       "  840.993,425.324 843.227,427.269 845.462,429.219 847.697,431.173 849.932,433.13 852.167,435.092 854.402,437.057 856.636,439.027 858.871,441 861.106,442.978 \n",
       "  863.341,444.959 865.576,446.944 867.811,448.934 870.045,450.927 872.28,452.924 874.515,454.926 876.75,456.931 878.985,458.94 881.22,460.953 883.454,462.97 \n",
       "  885.689,464.991 887.924,467.016 890.159,469.045 892.394,471.078 894.629,473.115 896.863,475.156 899.098,477.201 901.333,479.25 903.568,481.302 905.803,483.359 \n",
       "  908.038,485.42 910.272,487.484 912.507,489.553 914.742,491.626 916.977,493.702 919.212,495.783 921.447,497.867 923.681,499.956 925.916,502.048 928.151,504.145 \n",
       "  930.386,506.245 932.621,508.35 934.856,510.458 937.09,512.57 939.325,514.686 941.56,516.807 943.795,518.931 946.03,521.059 948.265,523.191 950.499,525.327 \n",
       "  952.734,527.467 954.969,529.611 957.204,531.759 959.439,533.911 961.674,536.067 963.908,538.227 966.143,540.391 968.378,542.559 970.613,544.73 972.848,546.906 \n",
       "  975.083,549.086 977.317,551.27 979.552,553.457 981.787,555.649 984.022,557.845 986.257,560.044 988.492,562.248 990.726,564.455 992.961,566.667 995.196,568.882 \n",
       "  997.431,571.101 999.666,573.325 1001.9,575.552 1004.14,577.783 1006.37,580.019 1008.61,582.258 1010.84,584.501 1013.07,586.748 1015.31,588.999 1017.54,591.254 \n",
       "  1019.78,593.513 1022.01,595.776 1024.25,598.043 1026.48,600.314 1028.72,602.589 1030.95,604.868 1033.19,607.151 1035.42,609.438 1037.66,611.729 1039.89,614.023 \n",
       "  1042.13,616.322 1044.36,618.625 1046.6,620.932 1048.83,623.242 1051.07,625.557 1053.3,627.875 1055.54,630.198 1057.77,632.524 1060.01,634.855 1062.24,637.189 \n",
       "  1064.48,639.528 1066.71,641.87 1068.95,644.216 1071.18,646.567 1073.42,648.921 1075.65,651.279 1077.88,653.641 1080.12,656.007 1082.35,658.378 1084.59,660.752 \n",
       "  1086.82,663.13 1089.06,665.512 1091.29,667.898 1093.53,670.288 1095.76,672.682 1098,675.079 1100.23,677.481 1102.47,679.887 1104.7,682.297 1106.94,684.711 \n",
       "  1109.17,687.128 1111.41,689.55 1113.64,691.976 1115.88,694.405 1118.11,696.839 1120.35,699.277 1122.58,701.718 1124.82,704.164 1127.05,706.613 1129.29,709.066 \n",
       "  1131.52,711.524 1133.76,713.985 1135.99,716.451 1138.23,718.92 1140.46,721.393 1142.7,723.87 1144.93,726.352 1147.16,728.837 1149.4,731.326 1151.63,733.819 \n",
       "  1153.87,736.316 1156.1,738.817 1158.34,741.322 1160.57,743.831 1162.81,746.344 1165.04,748.861 1167.28,751.382 1169.51,753.907 1171.75,756.435 1173.98,758.968 \n",
       "  1176.22,761.505 1178.45,764.045 1180.69,766.59 1182.92,769.139 1185.16,771.691 1187.39,774.248 1189.63,776.808 1191.86,779.373 1194.1,781.941 1196.33,784.514 \n",
       "  1198.57,787.09 1200.8,789.671 1203.04,792.255 1205.27,794.843 1207.51,797.436 1209.74,800.032 1211.97,802.632 1214.21,805.236 1216.44,807.844 1218.68,810.456 \n",
       "  1220.91,813.072 1223.15,815.692 1225.38,818.316 1227.62,820.944 1229.85,823.576 1232.09,826.212 1234.32,828.852 1236.56,831.496 1238.79,834.144 1241.03,836.795 \n",
       "  1243.26,839.451 1245.5,842.111 1247.73,844.775 1249.97,847.442 1252.2,850.114 1254.44,852.789 1256.67,855.469 1258.91,858.152 1261.14,860.84 1263.38,863.531 \n",
       "  1265.61,866.227 1267.85,868.926 1270.08,871.629 1272.32,874.337 1274.55,877.048 1276.79,879.763 1279.02,882.482 1281.25,885.206 1283.49,887.933 1285.72,890.664 \n",
       "  1287.96,893.399 1290.19,896.138 1292.43,898.881 1294.66,901.628 1296.9,904.379 1299.13,907.134 1301.37,909.893 1303.6,912.655 1305.84,915.422 1308.07,918.193 \n",
       "  1310.31,920.968 1312.54,923.746 1314.78,926.529 1317.01,929.316 1319.25,932.106 1321.48,934.901 1323.72,937.699 1325.95,940.502 1328.19,943.308 1330.42,946.119 \n",
       "  1332.66,948.933 1334.89,951.752 1337.13,954.574 1339.36,957.4 1341.6,960.23 1343.83,963.065 1346.06,965.903 1348.3,968.745 1350.53,971.591 1352.77,974.441 \n",
       "  1355,977.295 1357.24,980.153 1359.47,983.015 1361.71,985.881 1363.94,988.751 1366.18,991.625 1368.41,994.503 1370.65,997.385 1372.88,1000.27 1375.12,1003.16 \n",
       "  1377.35,1006.05 1379.59,1008.95 1381.82,1011.85 1384.06,1014.76 1386.29,1017.67 1388.53,1020.58 1390.76,1023.5 1393,1026.42 1395.23,1029.35 1397.47,1032.28 \n",
       "  1399.7,1035.21 1401.94,1038.15 1404.17,1041.09 1406.41,1044.03 1408.64,1046.98 1410.87,1049.94 1413.11,1052.89 1415.34,1055.85 1417.58,1058.82 1419.81,1061.79 \n",
       "  1422.05,1064.76 1424.28,1067.74 1426.52,1070.72 1428.75,1073.7 1430.99,1076.69 1433.22,1079.69 1435.46,1082.68 1437.69,1085.68 1439.93,1088.69 1442.16,1091.7 \n",
       "  1444.4,1094.71 1446.63,1097.73 1448.87,1100.75 1451.1,1103.77 1453.34,1106.8 1455.57,1109.83 1457.81,1112.87 1460.04,1115.91 1462.28,1118.96 1464.51,1122 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  982.73,697.348 984.965,694.913 987.2,692.483 989.435,690.056 991.67,687.634 993.904,685.215 996.139,682.801 998.374,680.39 1000.61,677.983 1002.84,675.581 \n",
       "  1005.08,673.182 1007.31,670.787 1009.55,668.396 1011.78,666.01 1014.02,663.627 1016.25,661.248 1018.49,658.873 1020.72,656.502 1022.96,654.135 1025.19,651.772 \n",
       "  1027.43,649.413 1029.66,647.058 1031.9,644.707 1034.13,642.36 1036.37,640.016 1038.6,637.677 1040.84,635.342 1043.07,633.011 1045.31,630.683 1047.54,628.36 \n",
       "  1049.78,626.041 1052.01,623.725 1054.24,621.414 1056.48,619.106 1058.71,616.803 1060.95,614.503 1063.18,612.208 1065.42,609.916 1067.65,607.628 1069.89,605.345 \n",
       "  1072.12,603.065 1074.36,600.789 1076.59,598.517 1078.83,596.249 1081.06,593.986 1083.3,591.726 1085.53,589.47 1087.77,587.218 1090,584.97 1092.24,582.726 \n",
       "  1094.47,580.486 1096.71,578.25 1098.94,576.018 1101.18,573.789 1103.41,571.565 1105.65,569.345 1107.88,567.129 1110.12,564.917 1112.35,562.708 1114.59,560.504 \n",
       "  1116.82,558.303 1119.06,556.107 1121.29,553.915 1123.52,551.726 1125.76,549.542 1127.99,547.361 1130.23,545.184 1132.46,543.012 1134.7,540.843 1136.93,538.679 \n",
       "  1139.17,536.518 1141.4,534.361 1143.64,532.208 1145.87,530.059 1148.11,527.915 1150.34,525.774 1152.58,523.637 1154.81,521.504 1157.05,519.375 1159.28,517.25 \n",
       "  1161.52,515.129 1163.75,513.012 1165.99,510.899 1168.22,508.789 1170.46,506.684 1172.69,504.583 1174.93,502.486 1177.16,500.393 1179.4,498.303 1181.63,496.218 \n",
       "  1183.87,494.136 1186.1,492.059 1188.33,489.986 1190.57,487.916 1192.8,485.851 1195.04,483.789 1197.27,481.731 1199.51,479.678 1201.74,477.628 1203.98,475.583 \n",
       "  1206.21,473.541 1208.45,471.503 1210.68,469.469 1212.92,467.439 1215.15,465.414 1217.39,463.392 1219.62,461.374 1221.86,459.36 1224.09,457.35 1226.33,455.344 \n",
       "  1228.56,453.342 1230.8,451.344 1233.03,449.35 1235.27,447.359 1237.5,445.373 1239.74,443.391 1241.97,441.413 1244.21,439.439 1246.44,437.468 1248.68,435.502 \n",
       "  1250.91,433.54 1253.15,431.581 1255.38,429.627 1257.61,427.676 1259.85,425.73 1262.08,423.787 1264.32,421.849 1266.55,419.914 1268.79,417.983 1271.02,416.057 \n",
       "  1273.26,414.134 1275.49,412.215 1277.73,410.3 1279.96,408.39 1282.2,406.483 1284.43,404.58 1286.67,402.681 1288.9,400.786 1291.14,398.895 1293.37,397.008 \n",
       "  1295.61,395.125 1297.84,393.246 1300.08,391.371 1302.31,389.5 1304.55,387.632 1306.78,385.769 1309.02,383.91 1311.25,382.055 1313.49,380.203 1315.72,378.356 \n",
       "  1317.96,376.513 1320.19,374.673 1322.42,372.838 1324.66,371.006 1326.89,369.179 1329.13,367.355 1331.36,365.536 1333.6,363.72 1335.83,361.908 1338.07,360.101 \n",
       "  1340.3,358.297 1342.54,356.497 1344.77,354.702 1347.01,352.91 1349.24,351.122 1351.48,349.338 1353.71,347.558 1355.95,345.782 1358.18,344.01 1360.42,342.242 \n",
       "  1362.65,340.478 1364.89,338.718 1367.12,336.962 1369.36,335.21 1371.59,333.462 1373.83,331.717 1376.06,329.977 1378.3,328.241 1380.53,326.509 1382.77,324.78 \n",
       "  1385,323.056 1387.24,321.335 1389.47,319.619 1391.7,317.907 1393.94,316.198 1396.17,314.493 1398.41,312.793 1400.64,311.096 1402.88,309.404 1405.11,307.715 \n",
       "  1407.35,306.03 1409.58,304.349 1411.82,302.673 1414.05,301 1416.29,299.331 1418.52,297.666 1420.76,296.005 1422.99,294.348 1425.23,292.695 1427.46,291.046 \n",
       "  1429.7,289.401 1431.93,287.76 1434.17,286.123 1436.4,284.49 1438.64,282.861 1440.87,281.236 1443.11,279.614 1445.34,277.997 1447.58,276.384 1449.81,274.774 \n",
       "  1452.05,273.169 1454.28,271.568 1456.51,269.97 1458.75,268.377 1460.98,266.787 1463.22,265.202 1465.45,263.62 1467.69,262.043 1469.92,260.469 1472.16,258.899 \n",
       "  1474.39,257.334 1476.63,255.772 1478.86,254.214 1481.1,252.66 1483.33,251.11 1485.57,249.564 1487.8,248.023 1490.04,246.485 1492.27,244.951 1494.51,243.421 \n",
       "  1496.74,241.895 1498.98,240.373 1501.21,238.854 1503.45,237.34 1505.68,235.83 1507.92,234.324 1510.15,232.822 1512.39,231.323 1514.62,229.829 1516.86,228.339 \n",
       "  1519.09,226.852 1521.32,225.37 1523.56,223.892 1525.79,222.417 1528.03,220.947 1530.26,219.48 1532.5,218.017 1534.73,216.559 1536.97,215.104 1539.2,213.654 \n",
       "  1541.44,212.207 1543.67,210.764 1545.91,209.325 1548.14,207.891 1550.38,206.46 1552.61,205.033 1554.85,203.61 1557.08,202.191 1559.32,200.776 1561.55,199.365 \n",
       "  1563.79,197.958 1566.02,196.555 1568.26,195.156 1570.49,193.761 1572.73,192.369 1574.96,190.982 1577.2,189.599 1579.43,188.22 1581.67,186.844 1583.9,185.473 \n",
       "  1586.14,184.106 1588.37,182.742 1590.6,181.383 1592.84,180.027 1595.07,178.676 1597.31,177.328 1599.54,175.985 1601.78,174.645 1604.01,173.31 1606.25,171.978 \n",
       "  1608.48,170.65 1610.72,169.327 1612.95,168.007 1615.19,166.691 1617.42,165.379 1619.66,164.071 1621.89,162.767 1624.13,161.467 1626.36,160.171 1628.6,158.879 \n",
       "  1630.83,157.591 1633.07,156.307 1635.3,155.027 1637.54,153.751 1639.77,152.479 1642.01,151.211 1644.24,149.946 1646.48,148.686 1648.71,147.43 1650.95,146.178 \n",
       "  1653.18,144.929 1655.41,143.685 1657.65,142.444 1659.88,141.208 1662.12,139.975 1664.35,138.747 1666.59,137.522 1668.82,136.302 1671.06,135.085 1673.29,133.872 \n",
       "  1675.53,132.664 1677.76,131.459 1680,130.258 1682.23,129.061 1684.47,127.869 1686.7,126.68 1688.94,125.495 1691.17,124.314 1693.41,123.137 1695.64,121.964 \n",
       "  1697.88,120.795 1700.11,119.63 1702.35,118.469 1704.58,117.312 1706.82,116.158 1709.05,115.009 1711.29,113.864 1713.52,112.723 1715.76,111.585 1717.99,110.452 \n",
       "  1720.23,109.323 1722.46,108.197 1724.69,107.076 1726.93,105.958 1729.16,104.845 1731.4,103.735 1733.63,102.63 1735.87,101.528 1738.1,100.431 1740.34,99.3369 \n",
       "  1742.57,98.2472 1744.81,97.1615 1747.04,96.0797 1749.28,95.002 1751.51,93.9281 1753.75,92.8583 1755.98,91.7924 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip283)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"10, 20\" points=\"\n",
       "  416.374,319.42 429.469,326.673 550.551,397.064 623.317,442.259 684.839,482.165 751.669,527.273 813.281,570.482 879.335,618.535 955.865,676.448 1023.88,729.93 \n",
       "  1083.52,778.39 1148.54,832.887 1213.95,889.458 1286.27,954.046 1355.08,1017.49 1426.62,1085.52 1486.85,1144.41 1560.38,1218.33 1629.5,1289.84 1740.23,1408.48 \n",
       "  1757.27,1427.19 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip283)\" d=\"M1465.54 1151.4 L1445.74 1143.2 L1437.54 1123.4 L1445.74 1103.61 L1465.54 1095.4 L1485.33 1103.61 L1493.54 1123.4 L1485.33 1143.2 Z\" fill=\"#ff0000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip283)\" d=\"M982.73 725.348 L962.934 717.144 L954.73 697.348 L962.934 677.552 L982.73 669.348 L1002.53 677.552 L1010.73 697.348 L1002.53 717.144 Z\" fill=\"#0000ff\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M423.526 1547.84 L1197.82 1547.84 L1197.82 844.328 L423.526 844.328  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  423.526,1547.84 1197.82,1547.84 1197.82,844.328 423.526,844.328 423.526,1547.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  439.319,1020.2 534.076,1020.2 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M570.386 976.477 L556.567 1031.94 Q556.005 1034.14 556.005 1036.53 Q556.005 1040.94 558.909 1040.94 Q560.268 1040.94 561.392 1040.05 Q562.517 1039.11 563.36 1037.28 Q564.25 1035.41 564.812 1033.63 Q565.421 1031.85 566.17 1029.08 Q566.405 1028.01 566.639 1027.68 Q566.873 1027.35 567.529 1027.35 Q568.7 1027.35 568.7 1028.29 Q567.529 1034.05 565.796 1037.7 Q563.266 1043.09 558.582 1043.09 Q555.068 1043.09 552.445 1040.65 Q549.868 1038.17 549.868 1034.24 Q549.868 1032.74 550.337 1030.96 L562.423 982.989 L562.751 981.115 Q562.751 980.6 562.563 980.319 Q562.376 980.037 561.252 979.756 Q560.174 979.475 558.019 979.475 Q557.129 979.475 556.708 979.429 Q556.333 979.382 555.958 979.147 Q555.63 978.913 555.63 978.398 Q555.63 977.555 555.958 977.086 Q556.333 976.618 556.614 976.524 Q556.895 976.43 557.457 976.384 Q558.254 976.337 560.924 976.103 Q563.594 975.821 565.889 975.634 Q568.185 975.447 569.169 975.447 Q569.731 975.447 570.012 975.728 Q570.34 975.962 570.386 976.243 L570.386 976.477 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M580.429 1031.34 L580.429 1029.24 Q588.495 1029.24 592.66 1024.94 Q593.808 1024.94 594.004 1025.2 Q594.201 1025.47 594.201 1026.68 L594.201 1064.36 Q594.201 1066.36 595.185 1066.98 Q596.169 1067.6 600.464 1067.6 L602.596 1067.6 L602.596 1069.67 Q600.235 1069.47 591.709 1069.47 Q583.183 1069.47 580.855 1069.67 L580.855 1067.6 L582.986 1067.6 Q587.217 1067.6 588.233 1067.01 Q589.25 1066.39 589.25 1064.36 L589.25 1029.57 Q585.741 1031.34 580.429 1031.34 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M612.62 1018.03 Q612.62 1001.82 618.663 988.751 Q621.24 983.27 624.847 978.679 Q628.454 974.088 630.843 972.074 Q633.232 970.06 633.888 970.06 Q634.825 970.06 634.872 970.996 Q634.872 971.465 633.607 972.636 Q618.148 988.376 618.195 1018.03 Q618.195 1047.78 633.232 1062.91 Q634.872 1064.55 634.872 1065.06 Q634.872 1066 633.888 1066 Q633.232 1066 630.937 1064.08 Q628.641 1062.16 625.081 1057.75 Q621.521 1053.35 618.944 1047.96 Q612.62 1034.89 612.62 1018.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M671.627 1001.73 Q671.627 1003.04 671.018 1003.37 Q670.409 1003.65 668.722 1003.65 L659.728 1003.65 L652.608 1031.94 Q652.046 1034.42 652.046 1036.53 Q652.046 1038.87 652.748 1039.91 Q653.498 1040.94 655.044 1040.94 Q658.089 1040.94 661.368 1038.17 Q664.694 1035.41 667.504 1028.66 Q667.879 1027.77 668.067 1027.59 Q668.301 1027.35 668.91 1027.35 Q670.081 1027.35 670.081 1028.29 Q670.081 1028.62 669.425 1030.11 Q668.816 1031.61 667.458 1033.82 Q666.146 1036.02 664.413 1038.08 Q662.726 1040.14 660.15 1041.64 Q657.573 1043.09 654.81 1043.09 Q650.921 1043.09 648.439 1040.61 Q646.003 1038.13 646.003 1034.24 Q646.003 1032.97 646.986 1028.94 Q647.97 1024.87 653.31 1003.65 L644.832 1003.65 Q643.66 1003.65 643.192 1003.6 Q642.77 1003.55 642.442 1003.32 Q642.161 1003.04 642.161 1002.48 Q642.161 1001.59 642.536 1001.21 Q642.911 1000.79 643.379 1000.74 Q643.895 1000.65 645.066 1000.65 L654.06 1000.65 L657.808 985.425 Q658.182 983.926 659.119 983.082 Q660.103 982.192 660.665 982.099 Q661.227 981.958 661.649 981.958 Q662.914 981.958 663.663 982.661 Q664.413 983.317 664.413 984.535 Q664.413 985.19 660.478 1000.65 L668.91 1000.65 Q669.987 1000.65 670.409 1000.7 Q670.877 1000.74 671.252 1000.98 Q671.627 1001.21 671.627 1001.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M705.268 1019.2 Q703.066 1019.2 703.066 1018.03 Q703.066 1016.86 705.362 1016.86 Q705.643 1016.86 706.111 1016.9 Q706.626 1016.95 706.72 1016.95 L733.75 1016.95 L733.75 989.828 Q733.75 989.734 733.703 989.313 Q733.656 988.844 733.656 988.563 Q733.656 986.268 734.78 986.268 Q735.951 986.268 735.951 988.563 L735.951 1016.95 L763.028 1016.95 Q763.121 1016.95 763.59 1016.9 Q764.058 1016.86 764.339 1016.86 Q766.541 1016.86 766.541 1018.03 Q766.588 1019.2 764.246 1019.2 Q763.965 1019.2 763.543 1019.15 Q763.121 1019.11 763.028 1019.11 L735.951 1019.11 L735.951 1047.59 Q735.951 1049.79 734.78 1049.79 Q733.656 1049.79 733.656 1047.49 Q733.656 1047.21 733.703 1046.74 Q733.75 1046.32 733.75 1046.23 L733.75 1019.11 L706.72 1019.11 Q706.626 1019.11 706.064 1019.15 Q705.549 1019.2 705.268 1019.2 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M803.592 987.252 L803.592 984.254 Q815.116 984.254 821.065 978.117 Q822.705 978.117 822.986 978.492 Q823.267 978.866 823.267 980.6 L823.267 1034.42 Q823.267 1037.28 824.672 1038.17 Q826.077 1039.06 832.214 1039.06 L835.259 1039.06 L835.259 1042.01 Q831.886 1041.73 819.707 1041.73 Q807.527 1041.73 804.201 1042.01 L804.201 1039.06 L807.246 1039.06 Q813.289 1039.06 814.741 1038.22 Q816.193 1037.33 816.193 1034.42 L816.193 984.722 Q811.181 987.252 803.592 987.252 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M849.564 1065.06 Q849.564 1064.59 850.782 1063.42 Q866.24 1047.68 866.24 1018.03 Q866.24 988.282 851.391 973.245 Q849.564 971.512 849.564 970.996 Q849.564 970.06 850.501 970.06 Q851.156 970.06 853.452 971.98 Q855.794 973.901 859.307 978.304 Q862.868 982.708 865.491 988.095 Q871.815 1001.16 871.815 1018.03 Q871.815 1034.24 865.772 1047.31 Q863.196 1052.79 859.588 1057.38 Q855.981 1061.97 853.592 1063.98 Q851.203 1066 850.501 1066 Q849.564 1066 849.564 1065.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 16, 4, 16\" points=\"\n",
       "  439.319,1196.08 534.076,1196.08 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M570.386 1152.35 L556.567 1207.82 Q556.005 1210.02 556.005 1212.41 Q556.005 1216.81 558.909 1216.81 Q560.268 1216.81 561.392 1215.92 Q562.517 1214.99 563.36 1213.16 Q564.25 1211.29 564.812 1209.5 Q565.421 1207.72 566.17 1204.96 Q566.405 1203.88 566.639 1203.56 Q566.873 1203.23 567.529 1203.23 Q568.7 1203.23 568.7 1204.16 Q567.529 1209.93 565.796 1213.58 Q563.266 1218.97 558.582 1218.97 Q555.068 1218.97 552.445 1216.53 Q549.868 1214.05 549.868 1210.11 Q549.868 1208.61 550.337 1206.83 L562.423 1158.87 L562.751 1156.99 Q562.751 1156.48 562.563 1156.2 Q562.376 1155.91 561.252 1155.63 Q560.174 1155.35 558.019 1155.35 Q557.129 1155.35 556.708 1155.31 Q556.333 1155.26 555.958 1155.02 Q555.63 1154.79 555.63 1154.27 Q555.63 1153.43 555.958 1152.96 Q556.333 1152.49 556.614 1152.4 Q556.895 1152.31 557.457 1152.26 Q558.254 1152.21 560.924 1151.98 Q563.594 1151.7 565.889 1151.51 Q568.185 1151.32 569.169 1151.32 Q569.731 1151.32 570.012 1151.6 Q570.34 1151.84 570.386 1152.12 L570.386 1152.35 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M624.763 1227.81 Q625.156 1228.2 625.156 1228.76 Q625.156 1229.31 624.763 1229.71 Q624.369 1230.1 623.812 1230.1 L581.773 1230.1 Q581.216 1230.1 580.822 1229.71 Q580.429 1229.31 580.429 1228.76 Q580.429 1228.2 580.822 1227.81 Q581.216 1227.41 581.773 1227.41 L623.812 1227.41 Q624.369 1227.41 624.763 1227.81 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M632.163 1207.21 L632.163 1205.11 Q640.23 1205.11 644.394 1200.82 Q645.542 1200.82 645.739 1201.08 Q645.935 1201.34 645.935 1202.56 L645.935 1240.23 Q645.935 1242.23 646.919 1242.86 Q647.903 1243.48 652.199 1243.48 L654.33 1243.48 L654.33 1245.55 Q651.969 1245.35 643.443 1245.35 Q634.918 1245.35 632.589 1245.55 L632.589 1243.48 L634.721 1243.48 Q638.951 1243.48 639.967 1242.89 Q640.984 1242.27 640.984 1240.23 L640.984 1205.44 Q637.475 1207.21 632.163 1207.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M675.659 1193.91 Q675.659 1177.7 681.702 1164.63 Q684.278 1159.15 687.885 1154.56 Q691.492 1149.97 693.881 1147.95 Q696.27 1145.94 696.926 1145.94 Q697.863 1145.94 697.91 1146.87 Q697.91 1147.34 696.645 1148.51 Q681.186 1164.25 681.233 1193.91 Q681.233 1223.65 696.27 1238.78 Q697.91 1240.42 697.91 1240.94 Q697.91 1241.87 696.926 1241.87 Q696.27 1241.87 693.975 1239.95 Q691.679 1238.03 688.119 1233.63 Q684.559 1229.23 681.983 1223.84 Q675.659 1210.77 675.659 1193.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M734.665 1177.6 Q734.665 1178.92 734.056 1179.24 Q733.447 1179.52 731.761 1179.52 L722.766 1179.52 L715.646 1207.82 Q715.084 1210.3 715.084 1212.41 Q715.084 1214.75 715.787 1215.78 Q716.536 1216.81 718.082 1216.81 Q721.127 1216.81 724.406 1214.05 Q727.732 1211.29 730.543 1204.54 Q730.918 1203.65 731.105 1203.46 Q731.339 1203.23 731.948 1203.23 Q733.119 1203.23 733.119 1204.16 Q733.119 1204.49 732.463 1205.99 Q731.854 1207.49 730.496 1209.69 Q729.184 1211.89 727.451 1213.96 Q725.765 1216.02 723.188 1217.52 Q720.612 1218.97 717.848 1218.97 Q713.96 1218.97 711.477 1216.48 Q709.041 1214 709.041 1210.11 Q709.041 1208.85 710.025 1204.82 Q711.008 1200.74 716.349 1179.52 L707.87 1179.52 Q706.699 1179.52 706.23 1179.48 Q705.809 1179.43 705.481 1179.2 Q705.2 1178.92 705.2 1178.35 Q705.2 1177.46 705.574 1177.09 Q705.949 1176.67 706.418 1176.62 Q706.933 1176.53 708.104 1176.53 L717.098 1176.53 L720.846 1161.3 Q721.221 1159.8 722.158 1158.96 Q723.141 1158.07 723.703 1157.98 Q724.266 1157.84 724.687 1157.84 Q725.952 1157.84 726.701 1158.54 Q727.451 1159.19 727.451 1160.41 Q727.451 1161.07 723.516 1176.53 L731.948 1176.53 Q733.026 1176.53 733.447 1176.57 Q733.916 1176.62 734.29 1176.85 Q734.665 1177.09 734.665 1177.6 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M768.306 1195.08 Q766.105 1195.08 766.105 1193.91 Q766.105 1192.73 768.4 1192.73 Q768.681 1192.73 769.149 1192.78 Q769.665 1192.83 769.758 1192.83 L796.788 1192.83 L796.788 1165.7 Q796.788 1165.61 796.741 1165.19 Q796.694 1164.72 796.694 1164.44 Q796.694 1162.14 797.818 1162.14 Q798.99 1162.14 798.99 1164.44 L798.99 1192.83 L826.066 1192.83 Q826.16 1192.83 826.628 1192.78 Q827.097 1192.73 827.378 1192.73 Q829.579 1192.73 829.579 1193.91 Q829.626 1195.08 827.284 1195.08 Q827.003 1195.08 826.581 1195.03 Q826.16 1194.98 826.066 1194.98 L798.99 1194.98 L798.99 1223.46 Q798.99 1225.67 797.818 1225.67 Q796.694 1225.67 796.694 1223.37 Q796.694 1223.09 796.741 1222.62 Q796.788 1222.2 796.788 1222.11 L796.788 1194.98 L769.758 1194.98 Q769.665 1194.98 769.103 1195.03 Q768.587 1195.08 768.306 1195.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M866.63 1163.13 L866.63 1160.13 Q878.154 1160.13 884.103 1153.99 Q885.743 1153.99 886.024 1154.37 Q886.305 1154.74 886.305 1156.48 L886.305 1210.3 Q886.305 1213.16 887.71 1214.05 Q889.116 1214.94 895.252 1214.94 L898.297 1214.94 L898.297 1217.89 Q894.924 1217.61 882.745 1217.61 Q870.565 1217.61 867.239 1217.89 L867.239 1214.94 L870.284 1214.94 Q876.327 1214.94 877.779 1214.1 Q879.231 1213.21 879.231 1210.3 L879.231 1160.6 Q874.219 1163.13 866.63 1163.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M912.602 1240.94 Q912.602 1240.47 913.82 1239.3 Q929.279 1223.56 929.279 1193.91 Q929.279 1164.16 914.429 1149.12 Q912.602 1147.39 912.602 1146.87 Q912.602 1145.94 913.539 1145.94 Q914.195 1145.94 916.49 1147.86 Q918.832 1149.78 922.346 1154.18 Q925.906 1158.58 928.529 1163.97 Q934.853 1177.04 934.853 1193.91 Q934.853 1210.11 928.81 1223.18 Q926.234 1228.66 922.627 1233.26 Q919.02 1237.85 916.631 1239.86 Q914.242 1241.87 913.539 1241.87 Q912.602 1241.87 912.602 1240.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"4, 8\" points=\"\n",
       "  439.319,1371.96 534.076,1371.96 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M715.336 1297.86 Q715.336 1303.1 711.448 1307.93 Q707.606 1312.75 701.329 1315.71 Q695.099 1318.61 688.4 1318.61 L672.098 1318.61 L666.149 1342.59 Q666.102 1342.73 665.961 1343.34 Q665.821 1343.91 665.821 1344.23 Q665.821 1345.41 667.273 1345.69 Q668.772 1345.97 672.098 1345.97 Q674.253 1345.97 674.581 1346.34 Q674.768 1346.58 674.768 1347 Q674.768 1347.65 674.581 1348.12 Q674.393 1348.54 674.018 1348.68 Q673.691 1348.82 673.456 1348.87 Q673.222 1348.92 672.847 1348.92 Q671.864 1348.92 669.756 1348.82 Q667.694 1348.73 666.617 1348.73 L660.48 1348.64 L648.301 1348.92 Q646.848 1348.92 646.848 1347.75 Q646.848 1346.86 647.223 1346.48 Q647.598 1346.06 648.02 1346.01 Q648.441 1345.97 649.519 1345.97 Q651.861 1345.97 653.266 1345.83 Q654.672 1345.69 655.562 1345.5 Q656.498 1345.26 656.967 1344.61 Q657.482 1343.95 657.716 1343.39 Q657.951 1342.78 658.279 1341.42 L671.114 1289.89 Q671.489 1288.35 671.489 1288.11 Q671.489 1287.32 671.02 1287.04 Q670.599 1286.71 669.381 1286.57 Q667.039 1286.38 665.258 1286.38 Q664.087 1286.38 663.619 1286.33 Q663.197 1286.29 662.823 1286.05 Q662.495 1285.77 662.495 1285.21 Q662.495 1284.32 662.869 1283.94 Q663.291 1283.52 663.759 1283.48 Q664.228 1283.38 665.352 1283.38 L696.457 1283.38 Q705.405 1283.38 710.37 1287.65 Q715.336 1291.91 715.336 1297.86 M706.435 1295.56 Q706.435 1286.38 693.365 1286.38 L684.184 1286.38 Q681.139 1286.38 680.389 1286.94 Q679.64 1287.46 678.984 1290.03 L672.473 1316.13 L686.011 1316.13 Q695.099 1316.13 700.767 1311.02 Q703.343 1308.68 704.889 1303.81 Q706.435 1298.93 706.435 1295.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M570.348 1374.52 L800.055 1374.52 L800.055 1369.4 L570.348 1369.4  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M638.836 1408.84 Q638.836 1414.08 634.948 1418.91 Q631.106 1423.73 624.829 1426.68 Q618.599 1429.59 611.9 1429.59 L595.598 1429.59 L589.649 1453.57 Q589.602 1453.71 589.461 1454.32 Q589.321 1454.88 589.321 1455.21 Q589.321 1456.38 590.773 1456.66 Q592.272 1456.95 595.598 1456.95 Q597.753 1456.95 598.081 1457.32 Q598.268 1457.55 598.268 1457.98 Q598.268 1458.63 598.081 1459.1 Q597.893 1459.52 597.518 1459.66 Q597.191 1459.8 596.956 1459.85 Q596.722 1459.9 596.347 1459.9 Q595.364 1459.9 593.256 1459.8 Q591.194 1459.71 590.117 1459.71 L583.98 1459.62 L571.801 1459.9 Q570.348 1459.9 570.348 1458.73 Q570.348 1457.84 570.723 1457.46 Q571.098 1457.04 571.52 1456.99 Q571.941 1456.95 573.019 1456.95 Q575.361 1456.95 576.766 1456.81 Q578.172 1456.66 579.062 1456.48 Q579.998 1456.24 580.467 1455.59 Q580.982 1454.93 581.216 1454.37 Q581.451 1453.76 581.779 1452.4 L594.614 1400.87 Q594.989 1399.33 594.989 1399.09 Q594.989 1398.3 594.52 1398.01 Q594.099 1397.69 592.881 1397.55 Q590.539 1397.36 588.758 1397.36 Q587.587 1397.36 587.119 1397.31 Q586.697 1397.27 586.323 1397.03 Q585.995 1396.75 585.995 1396.19 Q585.995 1395.3 586.369 1394.92 Q586.791 1394.5 587.259 1394.45 Q587.728 1394.36 588.852 1394.36 L619.957 1394.36 Q628.905 1394.36 633.87 1398.62 Q638.836 1402.89 638.836 1408.84 M629.935 1406.54 Q629.935 1397.36 616.865 1397.36 L607.684 1397.36 Q604.639 1397.36 603.889 1397.92 Q603.14 1398.44 602.484 1401.01 L595.973 1427.11 L609.511 1427.11 Q618.599 1427.11 624.267 1422 Q626.843 1419.66 628.389 1414.79 Q629.935 1409.91 629.935 1406.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M721.264 1434.55 Q721.826 1435.12 721.826 1435.91 Q721.826 1436.71 721.264 1437.27 Q720.702 1437.83 719.906 1437.83 L659.851 1437.83 Q659.054 1437.83 658.492 1437.27 Q657.93 1436.71 657.93 1435.91 Q657.93 1435.12 658.492 1434.55 Q659.054 1433.99 659.851 1433.99 L719.906 1433.99 Q720.702 1433.99 721.264 1434.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M758.456 1405.14 L758.456 1402.14 Q769.979 1402.14 775.929 1396 Q777.568 1396 777.849 1396.38 Q778.13 1396.75 778.13 1398.48 L778.13 1452.31 Q778.13 1455.17 779.536 1456.06 Q780.941 1456.95 787.078 1456.95 L790.123 1456.95 L790.123 1459.9 Q786.75 1459.62 774.57 1459.62 Q762.391 1459.62 759.065 1459.9 L759.065 1456.95 L762.11 1456.95 Q768.153 1456.95 769.605 1456.1 Q771.057 1455.21 771.057 1452.31 L771.057 1402.61 Q766.045 1405.14 758.456 1405.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M853.469 1341.77 L852.649 1343.11 Q847.566 1340.91 841.238 1337.41 Q834.909 1340.91 829.826 1343.11 L829.039 1341.77 Q834.581 1336.95 841.238 1333.24 Q847.96 1336.98 853.469 1341.77 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M858.077 1359.64 Q858.077 1362.27 856.437 1363.76 Q854.798 1365.22 852.924 1365.22 Q851.144 1365.22 850.207 1364.19 Q849.27 1363.16 849.27 1361.84 Q849.27 1360.06 850.582 1358.52 Q851.893 1356.97 853.861 1356.64 Q851.94 1355.43 849.083 1355.43 Q847.209 1355.43 845.569 1356.41 Q843.976 1357.39 842.993 1358.66 Q842.056 1359.92 841.213 1361.75 Q840.416 1363.53 840.088 1364.61 Q839.807 1365.64 839.573 1366.76 L836.294 1379.88 Q834.701 1386.11 834.701 1388.31 Q834.701 1391.03 836.013 1392.85 Q837.325 1394.63 839.948 1394.63 Q840.978 1394.63 842.15 1394.35 Q843.321 1394.03 844.82 1393.18 Q846.366 1392.29 847.724 1390.98 Q849.129 1389.62 850.488 1387.33 Q851.846 1385.03 852.736 1382.08 Q853.018 1381.05 853.954 1381.05 Q855.126 1381.05 855.126 1381.99 Q855.126 1382.78 854.47 1384.47 Q853.861 1386.11 852.502 1388.26 Q851.191 1390.37 849.457 1392.29 Q847.724 1394.17 845.148 1395.48 Q842.571 1396.79 839.76 1396.79 Q835.732 1396.79 833.062 1394.63 Q830.391 1392.48 829.408 1389.48 Q829.174 1389.9 828.846 1390.47 Q828.518 1391.03 827.534 1392.29 Q826.597 1393.51 825.52 1394.45 Q824.442 1395.34 822.756 1396.04 Q821.116 1396.79 819.336 1396.79 Q817.088 1396.79 815.073 1396.13 Q813.106 1395.48 811.7 1393.98 Q810.295 1392.48 810.295 1390.42 Q810.295 1388.12 811.841 1386.53 Q813.434 1384.89 815.588 1384.89 Q816.947 1384.89 818.024 1385.69 Q819.149 1386.48 819.149 1388.22 Q819.149 1390.14 817.837 1391.59 Q816.525 1393.04 814.652 1393.42 Q816.572 1394.63 819.43 1394.63 Q822.522 1394.63 824.957 1391.92 Q827.393 1389.2 828.565 1384.66 Q831.469 1373.74 832.593 1368.87 Q833.717 1363.95 833.717 1361.84 Q833.717 1359.88 833.202 1358.52 Q832.687 1357.16 831.797 1356.55 Q830.954 1355.89 830.157 1355.66 Q829.408 1355.43 828.565 1355.43 Q827.159 1355.43 825.566 1355.99 Q824.021 1356.55 822.147 1357.86 Q820.32 1359.13 818.587 1361.75 Q816.853 1364.37 815.682 1367.98 Q815.448 1369.06 814.417 1369.06 Q813.293 1369.01 813.293 1368.07 Q813.293 1367.28 813.902 1365.64 Q814.558 1363.95 815.87 1361.84 Q817.228 1359.74 818.961 1357.86 Q820.741 1355.94 823.318 1354.63 Q825.941 1353.32 828.752 1353.32 Q830.017 1353.32 831.235 1353.6 Q832.499 1353.83 833.999 1354.54 Q835.544 1355.24 836.903 1356.78 Q838.261 1358.33 839.105 1360.58 Q839.667 1359.5 840.416 1358.47 Q841.213 1357.44 842.431 1356.18 Q843.695 1354.86 845.429 1354.11 Q847.209 1353.32 849.176 1353.32 Q851.097 1353.32 852.971 1353.83 Q854.845 1354.3 856.437 1355.85 Q858.077 1357.35 858.077 1359.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M858.685 1371.73 Q858.685 1355.52 864.728 1342.45 Q867.305 1336.97 870.912 1332.38 Q874.519 1327.79 876.908 1325.77 Q879.297 1323.76 879.953 1323.76 Q880.89 1323.76 880.937 1324.7 Q880.937 1325.16 879.672 1326.34 Q864.213 1342.07 864.26 1371.73 Q864.26 1401.47 879.297 1416.61 Q880.937 1418.24 880.937 1418.76 Q880.937 1419.7 879.953 1419.7 Q879.297 1419.7 877.002 1417.78 Q874.706 1415.86 871.146 1411.45 Q867.586 1407.05 865.009 1401.66 Q858.685 1388.59 858.685 1371.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M917.692 1355.43 Q917.692 1356.74 917.083 1357.07 Q916.474 1357.35 914.787 1357.35 L905.793 1357.35 L898.673 1385.64 Q898.111 1388.12 898.111 1390.23 Q898.111 1392.57 898.813 1393.6 Q899.563 1394.63 901.109 1394.63 Q904.154 1394.63 907.433 1391.87 Q910.759 1389.11 913.569 1382.36 Q913.944 1381.47 914.132 1381.28 Q914.366 1381.05 914.975 1381.05 Q916.146 1381.05 916.146 1381.99 Q916.146 1382.31 915.49 1383.81 Q914.881 1385.31 913.523 1387.51 Q912.211 1389.72 910.478 1391.78 Q908.791 1393.84 906.215 1395.34 Q903.638 1396.79 900.874 1396.79 Q896.986 1396.79 894.504 1394.31 Q892.068 1391.82 892.068 1387.94 Q892.068 1386.67 893.051 1382.64 Q894.035 1378.57 899.375 1357.35 L890.897 1357.35 Q889.725 1357.35 889.257 1357.3 Q888.835 1357.25 888.507 1357.02 Q888.226 1356.74 888.226 1356.18 Q888.226 1355.29 888.601 1354.91 Q888.976 1354.49 889.444 1354.44 Q889.96 1354.35 891.131 1354.35 L900.125 1354.35 L903.873 1339.12 Q904.247 1337.62 905.184 1336.78 Q906.168 1335.89 906.73 1335.8 Q907.292 1335.66 907.714 1335.66 Q908.979 1335.66 909.728 1336.36 Q910.478 1337.02 910.478 1338.23 Q910.478 1338.89 906.543 1354.35 L914.975 1354.35 Q916.052 1354.35 916.474 1354.4 Q916.942 1354.44 917.317 1354.68 Q917.692 1354.91 917.692 1355.43 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M951.333 1372.9 Q949.131 1372.9 949.131 1371.73 Q949.131 1370.56 951.427 1370.56 Q951.708 1370.56 952.176 1370.6 Q952.691 1370.65 952.785 1370.65 L979.815 1370.65 L979.815 1343.53 Q979.815 1343.43 979.768 1343.01 Q979.721 1342.54 979.721 1342.26 Q979.721 1339.97 980.845 1339.97 Q982.016 1339.97 982.016 1342.26 L982.016 1370.65 L1009.09 1370.65 Q1009.19 1370.65 1009.65 1370.6 Q1010.12 1370.56 1010.4 1370.56 Q1012.61 1370.56 1012.61 1371.73 Q1012.65 1372.9 1010.31 1372.9 Q1010.03 1372.9 1009.61 1372.85 Q1009.19 1372.81 1009.09 1372.81 L982.016 1372.81 L982.016 1401.29 Q982.016 1403.49 980.845 1403.49 Q979.721 1403.49 979.721 1401.19 Q979.721 1400.91 979.768 1400.44 Q979.815 1400.02 979.815 1399.93 L979.815 1372.81 L952.785 1372.81 Q952.691 1372.81 952.129 1372.85 Q951.614 1372.9 951.333 1372.9 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1049.66 1340.95 L1049.66 1337.95 Q1061.18 1337.95 1067.13 1331.82 Q1068.77 1331.82 1069.05 1332.19 Q1069.33 1332.57 1069.33 1334.3 L1069.33 1388.12 Q1069.33 1390.98 1070.74 1391.87 Q1072.14 1392.76 1078.28 1392.76 L1081.32 1392.76 L1081.32 1395.71 Q1077.95 1395.43 1065.77 1395.43 Q1053.59 1395.43 1050.27 1395.71 L1050.27 1392.76 L1053.31 1392.76 Q1059.35 1392.76 1060.81 1391.92 Q1062.26 1391.03 1062.26 1388.12 L1062.26 1338.42 Q1057.25 1340.95 1049.66 1340.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1097.16 1418.76 Q1097.16 1418.29 1098.38 1417.12 Q1113.84 1401.38 1113.84 1371.73 Q1113.84 1341.98 1098.99 1326.94 Q1097.16 1325.21 1097.16 1324.7 Q1097.16 1323.76 1098.1 1323.76 Q1098.76 1323.76 1101.05 1325.68 Q1103.4 1327.6 1106.91 1332 Q1110.47 1336.41 1113.09 1341.79 Q1119.42 1354.86 1119.42 1371.73 Q1119.42 1387.94 1113.37 1401.01 Q1110.8 1406.49 1107.19 1411.08 Q1103.58 1415.67 1101.19 1417.68 Q1098.8 1419.7 1098.1 1419.7 Q1097.16 1419.7 1097.16 1418.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1129.44 1337.73 Q1129.44 1336.51 1129.53 1336.15 Q1129.67 1335.79 1130.19 1335.24 L1143.08 1320.87 Q1150.13 1312.94 1150.13 1306.02 Q1150.13 1301.53 1147.77 1298.31 Q1145.44 1295.1 1141.14 1295.1 Q1138.19 1295.1 1135.7 1296.9 Q1133.21 1298.71 1132.06 1301.92 Q1132.26 1301.85 1132.94 1301.85 Q1134.62 1301.85 1135.54 1302.9 Q1136.49 1303.95 1136.49 1305.36 Q1136.49 1307.17 1135.31 1308.05 Q1134.16 1308.9 1133.01 1308.9 Q1132.55 1308.9 1131.93 1308.81 Q1131.34 1308.71 1130.39 1307.79 Q1129.44 1306.84 1129.44 1305.17 Q1129.44 1300.48 1132.98 1296.74 Q1136.55 1293 1141.99 1293 Q1148.16 1293 1152.19 1296.67 Q1156.26 1300.31 1156.26 1306.02 Q1156.26 1308.02 1155.64 1309.86 Q1155.05 1311.66 1154.23 1313.07 Q1153.44 1314.48 1151.27 1316.74 Q1149.11 1319 1147.37 1320.61 Q1145.63 1322.22 1141.73 1325.63 L1134.62 1332.55 L1146.72 1332.55 Q1152.62 1332.55 1153.08 1332.02 Q1153.73 1331.07 1154.55 1326.05 L1156.26 1326.05 L1154.36 1337.73 L1129.44 1337.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M2131.4 1599.58 L3552.76 1599.58 L3552.76 47.2441 L2131.4 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip284\">\n",
       "    <rect x=\"2131\" y=\"47\" width=\"1422\" height=\"1553\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2171.63,1599.58 2171.63,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2395.11,1599.58 2395.11,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2618.6,1599.58 2618.6,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2842.08,1599.58 2842.08,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3065.56,1599.58 3065.56,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3289.05,1599.58 3289.05,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  3512.53,1599.58 3512.53,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1599.58 3552.76,1599.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2171.63,1599.58 2171.63,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2395.11,1599.58 2395.11,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2618.6,1599.58 2618.6,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2842.08,1599.58 2842.08,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3065.56,1599.58 3065.56,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3289.05,1599.58 3289.05,1580.68 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  3512.53,1599.58 3512.53,1580.68 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2127.05 1651.82 Q2119.82 1651.82 2116.17 1658.95 Q2112.56 1666.03 2112.56 1680.29 Q2112.56 1694.5 2116.17 1701.63 Q2119.82 1708.72 2127.05 1708.72 Q2134.31 1708.72 2137.93 1701.63 Q2141.58 1694.5 2141.58 1680.29 Q2141.58 1666.03 2137.93 1658.95 Q2134.31 1651.82 2127.05 1651.82 M2127.05 1644.41 Q2138.67 1644.41 2144.78 1653.62 Q2150.93 1662.79 2150.93 1680.29 Q2150.93 1697.74 2144.78 1706.96 Q2138.67 1716.12 2127.05 1716.12 Q2115.43 1716.12 2109.27 1706.96 Q2103.16 1697.74 2103.16 1680.29 Q2103.16 1662.79 2109.27 1653.62 Q2115.43 1644.41 2127.05 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2167.37 1703.02 L2177.14 1703.02 L2177.14 1714.78 L2167.37 1714.78 L2167.37 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2225.84 1677.51 Q2232.55 1678.95 2236.3 1683.48 Q2240.1 1688.02 2240.1 1694.69 Q2240.1 1704.92 2233.06 1710.52 Q2226.03 1716.12 2213.06 1716.12 Q2208.71 1716.12 2204.08 1715.24 Q2199.5 1714.41 2194.59 1712.7 L2194.59 1703.67 Q2198.48 1705.94 2203.11 1707.09 Q2207.74 1708.25 2212.79 1708.25 Q2221.58 1708.25 2226.17 1704.78 Q2230.8 1701.31 2230.8 1694.69 Q2230.8 1688.58 2226.49 1685.15 Q2222.23 1681.68 2214.59 1681.68 L2206.54 1681.68 L2206.54 1673.99 L2214.96 1673.99 Q2221.86 1673.99 2225.52 1671.26 Q2229.18 1668.48 2229.18 1663.3 Q2229.18 1657.97 2225.38 1655.15 Q2221.63 1652.28 2214.59 1652.28 Q2210.75 1652.28 2206.35 1653.11 Q2201.95 1653.95 2196.68 1655.71 L2196.68 1647.37 Q2202 1645.89 2206.63 1645.15 Q2211.31 1644.41 2215.43 1644.41 Q2226.07 1644.41 2232.28 1649.27 Q2238.48 1654.09 2238.48 1662.33 Q2238.48 1668.07 2235.19 1672.05 Q2231.91 1675.98 2225.84 1677.51 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2349.4 1651.82 Q2342.17 1651.82 2338.52 1658.95 Q2334.9 1666.03 2334.9 1680.29 Q2334.9 1694.5 2338.52 1701.63 Q2342.17 1708.72 2349.4 1708.72 Q2356.66 1708.72 2360.27 1701.63 Q2363.93 1694.5 2363.93 1680.29 Q2363.93 1666.03 2360.27 1658.95 Q2356.66 1651.82 2349.4 1651.82 M2349.4 1644.41 Q2361.02 1644.41 2367.13 1653.62 Q2373.28 1662.79 2373.28 1680.29 Q2373.28 1697.74 2367.13 1706.96 Q2361.02 1716.12 2349.4 1716.12 Q2337.77 1716.12 2331.62 1706.96 Q2325.51 1697.74 2325.51 1680.29 Q2325.51 1662.79 2331.62 1653.62 Q2337.77 1644.41 2349.4 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2389.72 1703.02 L2399.49 1703.02 L2399.49 1714.78 L2389.72 1714.78 L2389.72 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2445.55 1653.81 L2421.94 1690.71 L2445.55 1690.71 L2445.55 1653.81 M2443.1 1645.66 L2454.86 1645.66 L2454.86 1690.71 L2464.72 1690.71 L2464.72 1698.48 L2454.86 1698.48 L2454.86 1714.78 L2445.55 1714.78 L2445.55 1698.48 L2414.35 1698.48 L2414.35 1689.46 L2443.1 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2574.36 1651.82 Q2567.14 1651.82 2563.48 1658.95 Q2559.87 1666.03 2559.87 1680.29 Q2559.87 1694.5 2563.48 1701.63 Q2567.14 1708.72 2574.36 1708.72 Q2581.63 1708.72 2585.24 1701.63 Q2588.9 1694.5 2588.9 1680.29 Q2588.9 1666.03 2585.24 1658.95 Q2581.63 1651.82 2574.36 1651.82 M2574.36 1644.41 Q2585.98 1644.41 2592.09 1653.62 Q2598.25 1662.79 2598.25 1680.29 Q2598.25 1697.74 2592.09 1706.96 Q2585.98 1716.12 2574.36 1716.12 Q2562.74 1716.12 2556.58 1706.96 Q2550.47 1697.74 2550.47 1680.29 Q2550.47 1662.79 2556.58 1653.62 Q2562.74 1644.41 2574.36 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2614.68 1703.02 L2624.45 1703.02 L2624.45 1714.78 L2614.68 1714.78 L2614.68 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2644.92 1645.66 L2681.63 1645.66 L2681.63 1653.53 L2653.48 1653.53 L2653.48 1670.47 Q2655.52 1669.78 2657.55 1669.46 Q2659.59 1669.09 2661.63 1669.09 Q2673.2 1669.09 2679.96 1675.43 Q2686.72 1681.77 2686.72 1692.6 Q2686.72 1703.76 2679.78 1709.97 Q2672.83 1716.12 2660.19 1716.12 Q2655.84 1716.12 2651.3 1715.38 Q2646.81 1714.64 2642 1713.16 L2642 1703.76 Q2646.17 1706.03 2650.61 1707.14 Q2655.05 1708.25 2660.01 1708.25 Q2668.02 1708.25 2672.69 1704.04 Q2677.37 1699.83 2677.37 1692.6 Q2677.37 1685.38 2672.69 1681.17 Q2668.02 1676.96 2660.01 1676.96 Q2656.26 1676.96 2652.51 1677.79 Q2648.8 1678.62 2644.92 1680.38 L2644.92 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2796.69 1651.82 Q2789.46 1651.82 2785.81 1658.95 Q2782.2 1666.03 2782.2 1680.29 Q2782.2 1694.5 2785.81 1701.63 Q2789.46 1708.72 2796.69 1708.72 Q2803.95 1708.72 2807.57 1701.63 Q2811.22 1694.5 2811.22 1680.29 Q2811.22 1666.03 2807.57 1658.95 Q2803.95 1651.82 2796.69 1651.82 M2796.69 1644.41 Q2808.31 1644.41 2814.42 1653.62 Q2820.57 1662.79 2820.57 1680.29 Q2820.57 1697.74 2814.42 1706.96 Q2808.31 1716.12 2796.69 1716.12 Q2785.07 1716.12 2778.91 1706.96 Q2772.8 1697.74 2772.8 1680.29 Q2772.8 1662.79 2778.91 1653.62 Q2785.07 1644.41 2796.69 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2837.01 1703.02 L2846.78 1703.02 L2846.78 1714.78 L2837.01 1714.78 L2837.01 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2888.31 1676.49 Q2882.01 1676.49 2878.31 1680.8 Q2874.65 1685.1 2874.65 1692.6 Q2874.65 1700.06 2878.31 1704.41 Q2882.01 1708.72 2888.31 1708.72 Q2894.6 1708.72 2898.26 1704.41 Q2901.96 1700.06 2901.96 1692.6 Q2901.96 1685.1 2898.26 1680.8 Q2894.6 1676.49 2888.31 1676.49 M2906.87 1647.19 L2906.87 1655.71 Q2903.35 1654.04 2899.74 1653.16 Q2896.18 1652.28 2892.66 1652.28 Q2883.4 1652.28 2878.49 1658.53 Q2873.63 1664.78 2872.94 1677.42 Q2875.67 1673.39 2879.79 1671.26 Q2883.91 1669.09 2888.86 1669.09 Q2899.28 1669.09 2905.3 1675.43 Q2911.36 1681.72 2911.36 1692.6 Q2911.36 1703.25 2905.06 1709.69 Q2898.77 1716.12 2888.31 1716.12 Q2876.32 1716.12 2869.97 1706.96 Q2863.63 1697.74 2863.63 1680.29 Q2863.63 1663.9 2871.41 1654.18 Q2879.19 1644.41 2892.29 1644.41 Q2895.81 1644.41 2899.37 1645.1 Q2902.98 1645.8 2906.87 1647.19 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3021.23 1651.82 Q3014.01 1651.82 3010.35 1658.95 Q3006.74 1666.03 3006.74 1680.29 Q3006.74 1694.5 3010.35 1701.63 Q3014.01 1708.72 3021.23 1708.72 Q3028.5 1708.72 3032.11 1701.63 Q3035.77 1694.5 3035.77 1680.29 Q3035.77 1666.03 3032.11 1658.95 Q3028.5 1651.82 3021.23 1651.82 M3021.23 1644.41 Q3032.85 1644.41 3038.97 1653.62 Q3045.12 1662.79 3045.12 1680.29 Q3045.12 1697.74 3038.97 1706.96 Q3032.85 1716.12 3021.23 1716.12 Q3009.61 1716.12 3003.46 1706.96 Q2997.35 1697.74 2997.35 1680.29 Q2997.35 1662.79 3003.46 1653.62 Q3009.61 1644.41 3021.23 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3061.56 1703.02 L3071.33 1703.02 L3071.33 1714.78 L3061.56 1714.78 L3061.56 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3089.34 1645.66 L3133.78 1645.66 L3133.78 1649.64 L3108.69 1714.78 L3098.92 1714.78 L3122.53 1653.53 L3089.34 1653.53 L3089.34 1645.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3243.91 1651.82 Q3236.68 1651.82 3233.03 1658.95 Q3229.42 1666.03 3229.42 1680.29 Q3229.42 1694.5 3233.03 1701.63 Q3236.68 1708.72 3243.91 1708.72 Q3251.18 1708.72 3254.79 1701.63 Q3258.44 1694.5 3258.44 1680.29 Q3258.44 1666.03 3254.79 1658.95 Q3251.18 1651.82 3243.91 1651.82 M3243.91 1644.41 Q3255.53 1644.41 3261.64 1653.62 Q3267.8 1662.79 3267.8 1680.29 Q3267.8 1697.74 3261.64 1706.96 Q3255.53 1716.12 3243.91 1716.12 Q3232.29 1716.12 3226.13 1706.96 Q3220.02 1697.74 3220.02 1680.29 Q3220.02 1662.79 3226.13 1653.62 Q3232.29 1644.41 3243.91 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3284.23 1703.02 L3294 1703.02 L3294 1714.78 L3284.23 1714.78 L3284.23 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3334.37 1681.96 Q3327.7 1681.96 3323.86 1685.52 Q3320.06 1689.09 3320.06 1695.34 Q3320.06 1701.59 3323.86 1705.15 Q3327.7 1708.72 3334.37 1708.72 Q3341.04 1708.72 3344.88 1705.15 Q3348.72 1701.54 3348.72 1695.34 Q3348.72 1689.09 3344.88 1685.52 Q3341.08 1681.96 3334.37 1681.96 M3325.02 1677.97 Q3319 1676.49 3315.62 1672.37 Q3312.29 1668.25 3312.29 1662.33 Q3312.29 1654.04 3318.17 1649.22 Q3324.09 1644.41 3334.37 1644.41 Q3344.69 1644.41 3350.57 1649.22 Q3356.45 1654.04 3356.45 1662.33 Q3356.45 1668.25 3353.07 1672.37 Q3349.74 1676.49 3343.77 1677.97 Q3350.53 1679.55 3354.28 1684.13 Q3358.07 1688.72 3358.07 1695.34 Q3358.07 1705.38 3351.92 1710.75 Q3345.8 1716.12 3334.37 1716.12 Q3322.93 1716.12 3316.78 1710.75 Q3310.67 1705.38 3310.67 1695.34 Q3310.67 1688.72 3314.46 1684.13 Q3318.26 1679.55 3325.02 1677.97 M3321.59 1663.21 Q3321.59 1668.58 3324.93 1671.59 Q3328.3 1674.59 3334.37 1674.59 Q3340.39 1674.59 3343.77 1671.59 Q3347.19 1668.58 3347.19 1663.21 Q3347.19 1657.84 3343.77 1654.83 Q3340.39 1651.82 3334.37 1651.82 Q3328.3 1651.82 3324.93 1654.83 Q3321.59 1657.84 3321.59 1663.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3467.48 1651.82 Q3460.26 1651.82 3456.6 1658.95 Q3452.99 1666.03 3452.99 1680.29 Q3452.99 1694.5 3456.6 1701.63 Q3460.26 1708.72 3467.48 1708.72 Q3474.75 1708.72 3478.36 1701.63 Q3482.02 1694.5 3482.02 1680.29 Q3482.02 1666.03 3478.36 1658.95 Q3474.75 1651.82 3467.48 1651.82 M3467.48 1644.41 Q3479.1 1644.41 3485.21 1653.62 Q3491.37 1662.79 3491.37 1680.29 Q3491.37 1697.74 3485.21 1706.96 Q3479.1 1716.12 3467.48 1716.12 Q3455.86 1716.12 3449.71 1706.96 Q3443.59 1697.74 3443.59 1680.29 Q3443.59 1662.79 3449.71 1653.62 Q3455.86 1644.41 3467.48 1644.41 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3507.81 1703.02 L3517.58 1703.02 L3517.58 1714.78 L3507.81 1714.78 L3507.81 1703.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M3538.22 1713.34 L3538.22 1704.83 Q3541.74 1706.49 3545.35 1707.37 Q3548.96 1708.25 3552.44 1708.25 Q3561.7 1708.25 3566.56 1702.05 Q3571.46 1695.8 3572.16 1683.11 Q3569.47 1687.09 3565.35 1689.22 Q3561.23 1691.35 3556.23 1691.35 Q3545.86 1691.35 3539.8 1685.1 Q3533.78 1678.81 3533.78 1667.93 Q3533.78 1657.28 3540.08 1650.84 Q3546.37 1644.41 3556.83 1644.41 Q3568.82 1644.41 3575.12 1653.62 Q3581.46 1662.79 3581.46 1680.29 Q3581.46 1696.63 3573.69 1706.4 Q3565.95 1716.12 3552.85 1716.12 Q3549.33 1716.12 3545.72 1715.43 Q3542.11 1714.73 3538.22 1713.34 M3556.83 1684.04 Q3563.13 1684.04 3566.79 1679.73 Q3570.49 1675.43 3570.49 1667.93 Q3570.49 1660.47 3566.79 1656.17 Q3563.13 1651.82 3556.83 1651.82 Q3550.54 1651.82 3546.83 1656.17 Q3543.18 1660.47 3543.18 1667.93 Q3543.18 1675.43 3546.83 1679.73 Q3550.54 1684.04 3556.83 1684.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2791.62 1845.02 Q2788.01 1854.28 2784.58 1857.1 Q2781.15 1859.93 2775.41 1859.93 L2768.61 1859.93 L2768.61 1852.8 L2773.61 1852.8 Q2777.13 1852.8 2779.07 1851.13 Q2781.01 1849.46 2783.38 1843.26 L2784.9 1839.37 L2763.93 1788.35 L2772.96 1788.35 L2789.16 1828.91 L2805.37 1788.35 L2814.39 1788.35 L2791.62 1845.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2846.62 1768.26 Q2840.41 1778.91 2837.4 1789.32 Q2834.39 1799.74 2834.39 1810.44 Q2834.39 1821.13 2837.4 1831.64 Q2840.46 1842.1 2846.62 1852.7 L2839.21 1852.7 Q2832.26 1841.82 2828.79 1831.32 Q2825.37 1820.81 2825.37 1810.44 Q2825.37 1800.11 2828.79 1789.65 Q2832.22 1779.19 2839.21 1768.26 L2846.62 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2871.57 1773.63 L2871.57 1788.35 L2889.12 1788.35 L2889.12 1794.97 L2871.57 1794.97 L2871.57 1823.12 Q2871.57 1829.46 2873.28 1831.27 Q2875.04 1833.07 2880.37 1833.07 L2889.12 1833.07 L2889.12 1840.2 L2880.37 1840.2 Q2870.5 1840.2 2866.75 1836.55 Q2863 1832.84 2863 1823.12 L2863 1794.97 L2856.75 1794.97 L2856.75 1788.35 L2863 1788.35 L2863 1773.63 L2871.57 1773.63 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2898.98 1768.26 L2906.38 1768.26 Q2913.33 1779.19 2916.75 1789.65 Q2920.23 1800.11 2920.23 1810.44 Q2920.23 1820.81 2916.75 1831.32 Q2913.33 1841.82 2906.38 1852.7 L2898.98 1852.7 Q2905.13 1842.1 2908.14 1831.64 Q2911.2 1821.13 2911.2 1810.44 Q2911.2 1799.74 2908.14 1789.32 Q2905.13 1778.91 2898.98 1768.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,1362.28 3552.76,1362.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,1022.39 3552.76,1022.39 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,682.508 3552.76,682.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2131.4,342.621 3552.76,342.621 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1599.58 2131.4,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1362.28 2150.3,1362.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,1022.39 2150.3,1022.39 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,682.508 2150.3,682.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2131.4,342.621 2150.3,342.621 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M1953 1363.18 L2012.36 1363.18 L2012.36 1371.06 L1953 1371.06 L1953 1363.18 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2058.24 1335.87 L2034.62 1372.77 L2058.24 1372.77 L2058.24 1335.87 M2055.78 1327.72 L2067.54 1327.72 L2067.54 1372.77 L2077.4 1372.77 L2077.4 1380.55 L2067.54 1380.55 L2067.54 1396.84 L2058.24 1396.84 L2058.24 1380.55 L2027.03 1380.55 L2027.03 1371.52 L2055.78 1327.72 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1955.27 1023.3 L2014.62 1023.3 L2014.62 1031.17 L1955.27 1031.17 L1955.27 1023.3 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2063.14 1019.69 Q2069.86 1021.12 2073.61 1025.66 Q2077.4 1030.2 2077.4 1036.86 Q2077.4 1047.09 2070.37 1052.7 Q2063.33 1058.3 2050.37 1058.3 Q2046.01 1058.3 2041.38 1057.42 Q2036.8 1056.58 2031.89 1054.87 L2031.89 1045.84 Q2035.78 1048.11 2040.41 1049.27 Q2045.04 1050.43 2050.09 1050.43 Q2058.88 1050.43 2063.47 1046.95 Q2068.1 1043.48 2068.1 1036.86 Q2068.1 1030.75 2063.79 1027.33 Q2059.53 1023.85 2051.89 1023.85 L2043.84 1023.85 L2043.84 1016.17 L2052.26 1016.17 Q2059.16 1016.17 2062.82 1013.44 Q2066.48 1010.66 2066.48 1005.47 Q2066.48 1000.15 2062.68 997.326 Q2058.93 994.455 2051.89 994.455 Q2048.05 994.455 2043.65 995.289 Q2039.25 996.122 2033.98 997.881 L2033.98 989.548 Q2039.3 988.066 2043.93 987.326 Q2048.61 986.585 2052.73 986.585 Q2063.37 986.585 2069.58 991.446 Q2075.78 996.261 2075.78 1004.5 Q2075.78 1010.24 2072.49 1014.22 Q2069.21 1018.16 2063.14 1019.69 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1957.17 683.411 L2016.52 683.411 L2016.52 691.281 L1957.17 691.281 L1957.17 683.411 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2044.76 709.197 L2077.4 709.197 L2077.4 717.068 L2033.51 717.068 L2033.51 709.197 Q2038.84 703.688 2048 694.429 Q2057.22 685.124 2059.58 682.438 Q2064.07 677.392 2065.83 673.92 Q2067.63 670.401 2067.63 667.022 Q2067.63 661.513 2063.74 658.04 Q2059.9 654.568 2053.7 654.568 Q2049.3 654.568 2044.39 656.096 Q2039.53 657.624 2033.98 660.726 L2033.98 651.281 Q2039.62 649.013 2044.53 647.855 Q2049.44 646.698 2053.51 646.698 Q2064.25 646.698 2070.64 652.068 Q2077.03 657.438 2077.03 666.42 Q2077.03 670.679 2075.41 674.522 Q2073.84 678.318 2069.62 683.503 Q2068.47 684.846 2062.26 691.281 Q2056.06 697.67 2044.76 709.197 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1956.43 343.523 L2015.78 343.523 L2015.78 351.394 L1956.43 351.394 L1956.43 343.523 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2037.59 369.31 L2052.87 369.31 L2052.87 316.579 L2036.25 319.912 L2036.25 311.394 L2052.77 308.061 L2062.12 308.061 L2062.12 369.31 L2077.4 369.31 L2077.4 377.181 L2037.59 377.181 L2037.59 369.31 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1819.21 957.198 L1874.67 971.018 Q1876.87 971.58 1879.26 971.58 Q1883.67 971.58 1883.67 968.675 Q1883.67 967.317 1882.78 966.193 Q1881.84 965.068 1880.01 964.225 Q1878.14 963.335 1876.36 962.773 Q1874.58 962.164 1871.81 961.414 Q1870.74 961.18 1870.41 960.946 Q1870.08 960.712 1870.08 960.056 Q1870.08 958.885 1871.02 958.885 Q1876.78 960.056 1880.43 961.789 Q1885.82 964.319 1885.82 969.003 Q1885.82 972.517 1883.38 975.14 Q1880.9 977.716 1876.97 977.716 Q1875.47 977.716 1873.69 977.248 L1825.72 965.162 L1823.84 964.834 Q1823.33 964.834 1823.05 965.022 Q1822.77 965.209 1822.49 966.333 Q1822.21 967.411 1822.21 969.565 Q1822.21 970.456 1822.16 970.877 Q1822.11 971.252 1821.88 971.627 Q1821.64 971.955 1821.13 971.955 Q1820.28 971.955 1819.82 971.627 Q1819.35 971.252 1819.25 970.971 Q1819.16 970.69 1819.11 970.128 Q1819.07 969.331 1818.83 966.661 Q1818.55 963.991 1818.36 961.696 Q1818.18 959.4 1818.18 958.416 Q1818.18 957.854 1818.46 957.573 Q1818.69 957.245 1818.97 957.198 L1819.21 957.198 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1860.76 942.888 Q1844.55 942.888 1831.48 936.845 Q1826 934.268 1821.41 930.661 Q1816.82 927.054 1814.8 924.665 Q1812.79 922.276 1812.79 921.62 Q1812.79 920.683 1813.73 920.637 Q1814.19 920.637 1815.37 921.901 Q1831.11 937.36 1860.76 937.313 Q1890.51 937.313 1905.64 922.276 Q1907.28 920.637 1907.79 920.637 Q1908.73 920.637 1908.73 921.62 Q1908.73 922.276 1906.81 924.572 Q1904.89 926.867 1900.48 930.427 Q1896.08 933.987 1890.69 936.564 Q1877.62 942.888 1860.76 942.888 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1844.46 883.881 Q1845.77 883.881 1846.1 884.49 Q1846.38 885.099 1846.38 886.786 L1846.38 895.78 L1874.67 902.9 Q1877.15 903.463 1879.26 903.463 Q1881.6 903.463 1882.64 902.76 Q1883.67 902.01 1883.67 900.464 Q1883.67 897.42 1880.9 894.14 Q1878.14 890.814 1871.39 888.004 Q1870.5 887.629 1870.31 887.442 Q1870.08 887.207 1870.08 886.598 Q1870.08 885.427 1871.02 885.427 Q1871.35 885.427 1872.84 886.083 Q1874.34 886.692 1876.55 888.051 Q1878.75 889.362 1880.81 891.096 Q1882.87 892.782 1884.37 895.358 Q1885.82 897.935 1885.82 900.699 Q1885.82 904.587 1883.34 907.07 Q1880.85 909.506 1876.97 909.506 Q1875.7 909.506 1871.67 908.522 Q1867.6 907.538 1846.38 902.198 L1846.38 910.677 Q1846.38 911.848 1846.33 912.316 Q1846.28 912.738 1846.05 913.066 Q1845.77 913.347 1845.21 913.347 Q1844.32 913.347 1843.94 912.972 Q1843.52 912.597 1843.47 912.129 Q1843.38 911.614 1843.38 910.442 L1843.38 901.448 L1828.15 897.701 Q1826.66 897.326 1825.81 896.389 Q1824.92 895.405 1824.83 894.843 Q1824.69 894.281 1824.69 893.859 Q1824.69 892.595 1825.39 891.845 Q1826.05 891.096 1827.26 891.096 Q1827.92 891.096 1843.38 895.03 L1843.38 886.598 Q1843.38 885.521 1843.43 885.099 Q1843.47 884.631 1843.71 884.256 Q1843.94 883.881 1844.46 883.881 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1861.93 850.24 Q1861.93 852.442 1860.76 852.442 Q1859.59 852.442 1859.59 850.147 Q1859.59 849.866 1859.63 849.397 Q1859.68 848.882 1859.68 848.788 L1859.68 821.759 L1832.56 821.759 Q1832.46 821.759 1832.04 821.805 Q1831.57 821.852 1831.29 821.852 Q1829 821.852 1829 820.728 Q1829 819.557 1831.29 819.557 L1859.68 819.557 L1859.68 792.481 Q1859.68 792.387 1859.63 791.918 Q1859.59 791.45 1859.59 791.169 Q1859.59 788.967 1860.76 788.967 Q1861.93 788.92 1861.93 791.263 Q1861.93 791.544 1861.88 791.965 Q1861.84 792.387 1861.84 792.481 L1861.84 819.557 L1890.32 819.557 Q1892.52 819.557 1892.52 820.728 Q1892.52 821.852 1890.22 821.852 Q1889.94 821.852 1889.47 821.805 Q1889.05 821.759 1888.96 821.759 L1861.84 821.759 L1861.84 848.788 Q1861.84 848.882 1861.88 849.444 Q1861.93 849.959 1861.93 850.24 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1829.98 751.916 L1826.98 751.916 Q1826.98 740.393 1820.85 734.443 Q1820.85 732.804 1821.22 732.523 Q1821.6 732.242 1823.33 732.242 L1877.15 732.242 Q1880.01 732.242 1880.9 730.836 Q1881.79 729.431 1881.79 723.294 L1881.79 720.249 L1884.74 720.249 Q1884.46 723.622 1884.46 735.802 Q1884.46 747.981 1884.74 751.307 L1881.79 751.307 L1881.79 748.262 Q1881.79 742.219 1880.95 740.767 Q1880.06 739.315 1877.15 739.315 L1827.45 739.315 Q1829.98 744.327 1829.98 751.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1907.79 705.945 Q1907.32 705.945 1906.15 704.727 Q1890.41 689.268 1860.76 689.268 Q1831.01 689.268 1815.97 704.118 Q1814.24 705.945 1813.73 705.945 Q1812.79 705.945 1812.79 705.008 Q1812.79 704.352 1814.71 702.056 Q1816.63 699.714 1821.03 696.201 Q1825.44 692.641 1830.82 690.017 Q1843.89 683.693 1860.76 683.693 Q1876.97 683.693 1890.04 689.736 Q1895.52 692.313 1900.11 695.92 Q1904.7 699.527 1906.71 701.916 Q1908.73 704.305 1908.73 705.008 Q1908.73 705.945 1907.79 705.945 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip284)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  2171.63,175.279 2173.86,176.432 2176.1,177.588 2178.33,178.748 2180.57,179.911 2182.8,181.079 2185.04,182.25 2187.27,183.425 2189.51,184.605 2191.74,185.787 \n",
       "  2193.98,186.974 2196.21,188.165 2198.45,189.359 2200.68,190.557 2202.92,191.759 2205.15,192.965 2207.39,194.175 2209.62,195.389 2211.86,196.606 2214.09,197.827 \n",
       "  2216.33,199.052 2218.56,200.281 2220.8,201.514 2223.03,202.751 2225.27,203.991 2227.5,205.235 2229.73,206.483 2231.97,207.735 2234.2,208.991 2236.44,210.251 \n",
       "  2238.67,211.514 2240.91,212.781 2243.14,214.052 2245.38,215.327 2247.61,216.606 2249.85,217.889 2252.08,219.175 2254.32,220.465 2256.55,221.759 2258.79,223.057 \n",
       "  2261.02,224.359 2263.26,225.665 2265.49,226.974 2267.73,228.287 2269.96,229.604 2272.2,230.925 2274.43,232.25 2276.67,233.579 2278.9,234.911 2281.14,236.247 \n",
       "  2283.37,237.588 2285.61,238.932 2287.84,240.279 2290.08,241.631 2292.31,242.986 2294.55,244.346 2296.78,245.709 2299.01,247.076 2301.25,248.446 2303.48,249.821 \n",
       "  2305.72,251.2 2307.95,252.582 2310.19,253.968 2312.42,255.358 2314.66,256.752 2316.89,258.149 2319.13,259.551 2321.36,260.956 2323.6,262.365 2325.83,263.778 \n",
       "  2328.07,265.195 2330.3,266.616 2332.54,268.04 2334.77,269.468 2337.01,270.9 2339.24,272.336 2341.48,273.776 2343.71,275.22 2345.95,276.667 2348.18,278.119 \n",
       "  2350.42,279.574 2352.65,281.033 2354.89,282.495 2357.12,283.962 2359.36,285.433 2361.59,286.907 2363.82,288.385 2366.06,289.867 2368.29,291.353 2370.53,292.842 \n",
       "  2372.76,294.336 2375,295.833 2377.23,297.334 2379.47,298.839 2381.7,300.348 2383.94,301.861 2386.17,303.377 2388.41,304.898 2390.64,306.422 2392.88,307.95 \n",
       "  2395.11,309.482 2397.35,311.017 2399.58,312.557 2401.82,314.1 2404.05,315.647 2406.29,317.198 2408.52,318.753 2410.76,320.312 2412.99,321.874 2415.23,323.441 \n",
       "  2417.46,325.011 2419.7,326.585 2421.93,328.163 2424.17,329.744 2426.4,331.33 2428.64,332.919 2430.87,334.512 2433.1,336.109 2435.34,337.71 2437.57,339.315 \n",
       "  2439.81,340.923 2442.04,342.536 2444.28,344.152 2446.51,345.772 2448.75,347.396 2450.98,349.023 2453.22,350.655 2455.45,352.29 2457.69,353.929 2459.92,355.572 \n",
       "  2462.16,357.219 2464.39,358.87 2466.63,360.525 2468.86,362.183 2471.1,363.845 2473.33,365.511 2475.57,367.181 2477.8,368.855 2480.04,370.532 2482.27,372.214 \n",
       "  2484.51,373.899 2486.74,375.588 2488.98,377.281 2491.21,378.977 2493.45,380.678 2495.68,382.382 2497.91,384.09 2500.15,385.803 2502.38,387.518 2504.62,389.238 \n",
       "  2506.85,390.962 2509.09,392.689 2511.32,394.42 2513.56,396.155 2515.79,397.894 2518.03,399.637 2520.26,401.383 2522.5,403.134 2524.73,404.888 2526.97,406.646 \n",
       "  2529.2,408.408 2531.44,410.174 2533.67,411.943 2535.91,413.717 2538.14,415.494 2540.38,417.275 2542.61,419.06 2544.85,420.848 2547.08,422.641 2549.32,424.437 \n",
       "  2551.55,426.238 2553.79,428.042 2556.02,429.85 2558.26,431.661 2560.49,433.477 2562.73,435.296 2564.96,437.12 2567.19,438.947 2569.43,440.778 2571.66,442.612 \n",
       "  2573.9,444.451 2576.13,446.293 2578.37,448.139 2580.6,449.99 2582.84,451.843 2585.07,453.701 2587.31,455.563 2589.54,457.428 2591.78,459.297 2594.01,461.171 \n",
       "  2596.25,463.047 2598.48,464.928 2600.72,466.813 2602.95,468.701 2605.19,470.593 2607.42,472.49 2609.66,474.389 2611.89,476.293 2614.13,478.201 2616.36,480.112 \n",
       "  2618.6,482.027 2620.83,483.947 2623.07,485.869 2625.3,487.796 2627.54,489.727 2629.77,491.661 2632,493.6 2634.24,495.542 2636.47,497.488 2638.71,499.437 \n",
       "  2640.94,501.391 2643.18,503.348 2645.41,505.31 2647.65,507.275 2649.88,509.244 2652.12,511.216 2654.35,513.193 2656.59,515.174 2658.82,517.158 2661.06,519.146 \n",
       "  2663.29,521.138 2665.53,523.134 2667.76,525.133 2670,527.137 2672.23,529.144 2674.47,531.155 2676.7,533.17 2678.94,535.189 2681.17,537.211 2683.41,539.238 \n",
       "  2685.64,541.268 2687.88,543.302 2690.11,545.34 2692.35,547.382 2694.58,549.428 2696.81,551.477 2699.05,553.53 2701.28,555.588 2703.52,557.649 2705.75,559.713 \n",
       "  2707.99,561.782 2710.22,563.854 2712.46,565.931 2714.69,568.011 2716.93,570.095 2719.16,572.183 2721.4,574.274 2723.63,576.37 2725.87,578.469 2728.1,580.572 \n",
       "  2730.34,582.679 2732.57,584.79 2734.81,586.905 2737.04,589.023 2739.28,591.145 2741.51,593.272 2743.75,595.402 2745.98,597.535 2748.22,599.673 2750.45,601.815 \n",
       "  2752.69,603.96 2754.92,606.109 2757.16,608.262 2759.39,610.419 2761.63,612.579 2763.86,614.744 2766.09,616.912 2768.33,619.084 2770.56,621.26 2772.8,623.44 \n",
       "  2775.03,625.624 2777.27,627.811 2779.5,630.003 2781.74,632.198 2783.97,634.397 2786.21,636.6 2788.44,638.806 2790.68,641.017 2792.91,643.231 2795.15,645.449 \n",
       "  2797.38,647.671 2799.62,649.897 2801.85,652.127 2804.09,654.36 2806.32,656.598 2808.56,658.839 2810.79,661.084 2813.03,663.333 2815.26,665.586 2817.5,667.842 \n",
       "  2819.73,670.102 2821.97,672.367 2824.2,674.635 2826.44,676.906 2828.67,679.182 2830.9,681.462 2833.14,683.745 2835.37,686.032 2837.61,688.323 2839.84,690.618 \n",
       "  2842.08,692.917 2844.31,695.219 2846.55,697.526 2848.78,699.836 2851.02,702.15 2853.25,704.468 2855.49,706.789 2857.72,709.115 2859.96,711.444 2862.19,713.778 \n",
       "  2864.43,716.115 2866.66,718.455 2868.9,720.8 2871.13,723.149 2873.37,725.501 2875.6,727.857 2877.84,730.217 2880.07,732.581 2882.31,734.949 2884.54,737.32 \n",
       "  2886.78,739.696 2889.01,742.075 2891.25,744.458 2893.48,746.845 2895.72,749.236 2897.95,751.63 2900.18,754.029 2902.42,756.431 2904.65,758.837 2906.89,761.247 \n",
       "  2909.12,763.661 2911.36,766.078 2913.59,768.5 2915.83,770.925 2918.06,773.354 2920.3,775.787 2922.53,778.223 2924.77,780.664 2927,783.108 2929.24,785.557 \n",
       "  2931.47,788.009 2933.71,790.465 2935.94,792.924 2938.18,795.388 2940.41,797.855 2942.65,800.327 2944.88,802.802 2947.12,805.281 2949.35,807.763 2951.59,810.25 \n",
       "  2953.82,812.74 2956.06,815.235 2958.29,817.733 2960.53,820.235 2962.76,822.74 2964.99,825.25 2967.23,827.763 2969.46,830.281 2971.7,832.802 2973.93,835.327 \n",
       "  2976.17,837.855 2978.4,840.388 2980.64,842.924 2982.87,845.465 2985.11,848.009 2987.34,850.557 2989.58,853.108 2991.81,855.664 2994.05,858.223 2996.28,860.787 \n",
       "  2998.52,863.354 3000.75,865.925 3002.99,868.499 3005.22,871.078 3007.46,873.66 3009.69,876.247 3011.93,878.837 3014.16,881.431 3016.4,884.029 3018.63,886.63 \n",
       "  3020.87,889.236 3023.1,891.845 3025.34,894.458 3027.57,897.075 3029.81,899.696 3032.04,902.32 3034.27,904.949 3036.51,907.581 3038.74,910.217 3040.98,912.857 \n",
       "  3043.21,915.501 3045.45,918.148 3047.68,920.8 3049.92,923.455 3052.15,926.114 3054.39,928.777 3056.62,931.444 3058.86,934.115 3061.09,936.789 3063.33,939.467 \n",
       "  3065.56,942.15 3067.8,944.836 3070.03,947.525 3072.27,950.219 3074.5,952.916 3076.74,955.618 3078.97,958.323 3081.21,961.032 3083.44,963.745 3085.68,966.461 \n",
       "  3087.91,969.182 3090.15,971.906 3092.38,974.634 3094.62,977.366 3096.85,980.102 3099.08,982.842 3101.32,985.585 3103.55,988.332 3105.79,991.084 3108.02,993.839 \n",
       "  3110.26,996.597 3112.49,999.36 3114.73,1002.13 3116.96,1004.9 3119.2,1007.67 3121.43,1010.45 3123.67,1013.23 3125.9,1016.02 3128.14,1018.81 3130.37,1021.6 \n",
       "  3132.61,1024.4 3134.84,1027.2 3137.08,1030 3139.31,1032.81 3141.55,1035.62 3143.78,1038.44 3146.02,1041.26 3148.25,1044.08 3150.49,1046.91 3152.72,1049.74 \n",
       "  3154.96,1052.58 3157.19,1055.42 3159.43,1058.26 3161.66,1061.11 3163.9,1063.96 3166.13,1066.81 3168.36,1069.67 3170.6,1072.53 3172.83,1075.4 3175.07,1078.27 \n",
       "  3177.3,1081.14 3179.54,1084.02 3181.77,1086.9 3184.01,1089.79 3186.24,1092.68 3188.48,1095.57 3190.71,1098.47 3192.95,1101.37 3195.18,1104.27 3197.42,1107.18 \n",
       "  3199.65,1110.09 3201.89,1113.01 3204.12,1115.93 3206.36,1118.85 3208.59,1121.78 3210.83,1124.71 3213.06,1127.65 3215.3,1130.59 3217.53,1133.53 3219.77,1136.48 \n",
       "  3222,1139.43 3224.24,1142.38 3226.47,1145.34 3228.71,1148.3 3230.94,1151.27 3233.17,1154.24 3235.41,1157.21 3237.64,1160.19 3239.88,1163.17 3242.11,1166.15 \n",
       "  3244.35,1169.14 3246.58,1172.14 3248.82,1175.13 3251.05,1178.13 3253.29,1181.14 3255.52,1184.15 3257.76,1187.16 3259.99,1190.17 3262.23,1193.19 3264.46,1196.22 \n",
       "  3266.7,1199.24 3268.93,1202.27 3271.17,1205.31 3273.4,1208.35 3275.64,1211.39 3277.87,1214.44 3280.11,1217.49 3282.34,1220.54 3284.58,1223.6 3286.81,1226.66 \n",
       "  3289.05,1229.73 3291.28,1232.8 3293.52,1235.87 3295.75,1238.95 3297.98,1242.03 3300.22,1245.11 3302.45,1248.2 3304.69,1251.29 3306.92,1254.39 3309.16,1257.49 \n",
       "  3311.39,1260.59 3313.63,1263.7 3315.86,1266.81 3318.1,1269.93 3320.33,1273.05 3322.57,1276.17 3324.8,1279.3 3327.04,1282.43 3329.27,1285.56 3331.51,1288.7 \n",
       "  3333.74,1291.84 3335.98,1294.99 3338.21,1298.14 3340.45,1301.29 3342.68,1304.45 3344.92,1307.61 3347.15,1310.78 3349.39,1313.95 3351.62,1317.12 3353.86,1320.3 \n",
       "  3356.09,1323.48 3358.33,1326.66 3360.56,1329.85 3362.8,1333.04 3365.03,1336.24 3367.26,1339.44 3369.5,1342.64 3371.73,1345.85 3373.97,1349.06 3376.2,1352.27 \n",
       "  3378.44,1355.49 3380.67,1358.72 3382.91,1361.94 3385.14,1365.17 3387.38,1368.41 3389.61,1371.64 3391.85,1374.89 3394.08,1378.13 3396.32,1381.38 3398.55,1384.64 \n",
       "  3400.79,1387.89 3403.02,1391.15 3405.26,1394.42 3407.49,1397.69 3409.73,1400.96 3411.96,1404.24 3414.2,1407.52 3416.43,1410.8 3418.67,1414.09 3420.9,1417.38 \n",
       "  3423.14,1420.68 3425.37,1423.98 3427.61,1427.28 3429.84,1430.59 3432.07,1433.9 3434.31,1437.21 3436.54,1440.53 3438.78,1443.85 3441.01,1447.18 3443.25,1450.51 \n",
       "  3445.48,1453.84 3447.72,1457.18 3449.95,1460.52 3452.19,1463.87 3454.42,1467.22 3456.66,1470.57 3458.89,1473.93 3461.13,1477.29 3463.36,1480.65 3465.6,1484.02 \n",
       "  3467.83,1487.39 3470.07,1490.77 3472.3,1494.15 3474.54,1497.53 3476.77,1500.92 3479.01,1504.31 3481.24,1507.71 3483.48,1511.11 3485.71,1514.51 3487.95,1517.92 \n",
       "  3490.18,1521.33 3492.42,1524.74 3494.65,1528.16 3496.89,1531.58 3499.12,1535.01 3501.35,1538.44 3503.59,1541.87 3505.82,1545.31 3508.06,1548.75 3510.29,1552.2 \n",
       "  3512.53,1555.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 40, 10, 40\" points=\"\n",
       "  2171.63,1275.5 2173.86,1272.38 2176.1,1269.26 2178.33,1266.14 2180.57,1263.03 2182.8,1259.93 2185.04,1256.82 2187.27,1253.72 2189.51,1250.63 2191.74,1247.54 \n",
       "  2193.98,1244.45 2196.21,1241.36 2198.45,1238.28 2200.68,1235.21 2202.92,1232.14 2205.15,1229.07 2207.39,1226 2209.62,1222.94 2211.86,1219.88 2214.09,1216.83 \n",
       "  2216.33,1213.78 2218.56,1210.74 2220.8,1207.69 2223.03,1204.66 2225.27,1201.62 2227.5,1198.59 2229.73,1195.57 2231.97,1192.54 2234.2,1189.53 2236.44,1186.51 \n",
       "  2238.67,1183.5 2240.91,1180.49 2243.14,1177.49 2245.38,1174.49 2247.61,1171.49 2249.85,1168.5 2252.08,1165.51 2254.32,1162.53 2256.55,1159.55 2258.79,1156.57 \n",
       "  2261.02,1153.6 2263.26,1150.63 2265.49,1147.67 2267.73,1144.7 2269.96,1141.75 2272.2,1138.79 2274.43,1135.84 2276.67,1132.9 2278.9,1129.96 2281.14,1127.02 \n",
       "  2283.37,1124.08 2285.61,1121.15 2287.84,1118.23 2290.08,1115.3 2292.31,1112.38 2294.55,1109.47 2296.78,1106.56 2299.01,1103.65 2301.25,1100.75 2303.48,1097.85 \n",
       "  2305.72,1094.95 2307.95,1092.06 2310.19,1089.17 2312.42,1086.29 2314.66,1083.4 2316.89,1080.53 2319.13,1077.65 2321.36,1074.79 2323.6,1071.92 2325.83,1069.06 \n",
       "  2328.07,1066.2 2330.3,1063.35 2332.54,1060.5 2334.77,1057.65 2337.01,1054.81 2339.24,1051.97 2341.48,1049.14 2343.71,1046.3 2345.95,1043.48 2348.18,1040.65 \n",
       "  2350.42,1037.83 2352.65,1035.02 2354.89,1032.21 2357.12,1029.4 2359.36,1026.6 2361.59,1023.8 2363.82,1021 2366.06,1018.21 2368.29,1015.42 2370.53,1012.63 \n",
       "  2372.76,1009.85 2375,1007.08 2377.23,1004.3 2379.47,1001.53 2381.7,998.767 2383.94,996.005 2386.17,993.247 2388.41,990.493 2390.64,987.742 2392.88,984.996 \n",
       "  2395.11,982.253 2397.35,979.514 2399.58,976.779 2401.82,974.048 2404.05,971.321 2406.29,968.597 2408.52,965.878 2410.76,963.162 2412.99,960.45 2415.23,957.742 \n",
       "  2417.46,955.038 2419.7,952.337 2421.93,949.64 2424.17,946.948 2426.4,944.259 2428.64,941.574 2430.87,938.892 2433.1,936.215 2435.34,933.541 2437.57,930.871 \n",
       "  2439.81,928.205 2442.04,925.543 2444.28,922.885 2446.51,920.23 2448.75,917.58 2450.98,914.933 2453.22,912.29 2455.45,909.651 2457.69,907.016 2459.92,904.384 \n",
       "  2462.16,901.757 2464.39,899.133 2466.63,896.513 2468.86,893.897 2471.1,891.284 2473.33,888.676 2475.57,886.071 2477.8,883.471 2480.04,880.874 2482.27,878.28 \n",
       "  2484.51,875.691 2486.74,873.106 2488.98,870.524 2491.21,867.946 2493.45,865.372 2495.68,862.802 2497.91,860.236 2500.15,857.674 2502.38,855.115 2504.62,852.56 \n",
       "  2506.85,850.009 2509.09,847.462 2511.32,844.919 2513.56,842.379 2515.79,839.844 2518.03,837.312 2520.26,834.784 2522.5,832.26 2524.73,829.74 2526.97,827.223 \n",
       "  2529.2,824.711 2531.44,822.202 2533.67,819.697 2535.91,817.196 2538.14,814.699 2540.38,812.205 2542.61,809.716 2544.85,807.23 2547.08,804.748 2549.32,802.27 \n",
       "  2551.55,799.796 2553.79,797.325 2556.02,794.859 2558.26,792.396 2560.49,789.937 2562.73,787.482 2564.96,785.031 2567.19,782.583 2569.43,780.14 2571.66,777.7 \n",
       "  2573.9,775.264 2576.13,772.832 2578.37,770.404 2580.6,767.979 2582.84,765.559 2585.07,763.142 2587.31,760.729 2589.54,758.32 2591.78,755.915 2594.01,753.513 \n",
       "  2596.25,751.116 2598.48,748.722 2600.72,746.332 2602.95,743.946 2605.19,741.564 2607.42,739.186 2609.66,736.811 2611.89,734.44 2614.13,732.073 2616.36,729.71 \n",
       "  2618.6,727.351 2620.83,724.996 2623.07,722.644 2625.3,720.297 2627.54,717.953 2629.77,715.613 2632,713.276 2634.24,710.944 2636.47,708.615 2638.71,706.291 \n",
       "  2640.94,703.97 2643.18,701.653 2645.41,699.34 2647.65,697.03 2649.88,694.725 2652.12,692.423 2654.35,690.125 2656.59,687.831 2658.82,685.541 2661.06,683.255 \n",
       "  2663.29,680.972 2665.53,678.693 2667.76,676.418 2670,674.147 2672.23,671.88 2674.47,669.617 2676.7,667.357 2678.94,665.102 2681.17,662.85 2683.41,660.602 \n",
       "  2685.64,658.358 2687.88,656.117 2690.11,653.881 2692.35,651.648 2694.58,649.419 2696.81,647.194 2699.05,644.973 2701.28,642.756 2703.52,640.542 2705.75,638.332 \n",
       "  2707.99,636.127 2710.22,633.925 2712.46,631.726 2714.69,629.532 2716.93,627.342 2719.16,625.155 2721.4,622.972 2723.63,620.793 2725.87,618.618 2728.1,616.446 \n",
       "  2730.34,614.279 2732.57,612.115 2734.81,609.955 2737.04,607.799 2739.28,605.647 2741.51,603.499 2743.75,601.354 2745.98,599.214 2748.22,597.077 2750.45,594.944 \n",
       "  2752.69,592.815 2754.92,590.69 2757.16,588.568 2759.39,586.45 2761.63,584.337 2763.86,582.227 2766.09,580.12 2768.33,578.018 2770.56,575.92 2772.8,573.825 \n",
       "  2775.03,571.734 2777.27,569.647 2779.5,567.564 2781.74,565.485 2783.97,563.409 2786.21,561.338 2788.44,559.27 2790.68,557.206 2792.91,555.146 2795.15,553.089 \n",
       "  2797.38,551.037 2799.62,548.988 2801.85,546.943 2804.09,544.902 2806.32,542.865 2808.56,540.832 2810.79,538.803 2813.03,536.777 2815.26,534.755 2817.5,532.737 \n",
       "  2819.73,530.723 2821.97,528.713 2824.2,526.706 2826.44,524.704 2828.67,522.705 2830.9,520.71 2833.14,518.719 2835.37,516.732 2837.61,514.748 2839.84,512.768 \n",
       "  2842.08,510.793 2844.31,508.821 2846.55,506.853 2848.78,504.888 2851.02,502.928 2853.25,500.971 2855.49,499.018 2857.72,497.07 2859.96,495.124 2862.19,493.183 \n",
       "  2864.43,491.246 2866.66,489.312 2868.9,487.382 2871.13,485.456 2873.37,483.534 2875.6,481.616 2877.84,479.702 2880.07,477.791 2882.31,475.884 2884.54,473.981 \n",
       "  2886.78,472.082 2889.01,470.187 2891.25,468.295 2893.48,466.408 2895.72,464.524 2897.95,462.644 2900.18,460.768 2902.42,458.896 2904.65,457.027 2906.89,455.163 \n",
       "  2909.12,453.302 2911.36,451.445 2913.59,449.592 2915.83,447.743 2918.06,445.897 2920.3,444.056 2922.53,442.218 2924.77,440.384 2927,438.554 2929.24,436.728 \n",
       "  2931.47,434.905 2933.71,433.087 2935.94,431.272 2938.18,429.461 2940.41,427.654 2942.65,425.851 2944.88,424.051 2947.12,422.256 2949.35,420.464 2951.59,418.676 \n",
       "  2953.82,416.892 2956.06,415.112 2958.29,413.336 2960.53,411.563 2962.76,409.794 2964.99,408.029 2967.23,406.268 2969.46,404.511 2971.7,402.758 2973.93,401.008 \n",
       "  2976.17,399.262 2978.4,397.521 2980.64,395.782 2982.87,394.048 2985.11,392.318 2987.34,390.591 2989.58,388.869 2991.81,387.15 2994.05,385.435 2996.28,383.723 \n",
       "  2998.52,382.016 3000.75,380.313 3002.99,378.613 3005.22,376.917 3007.46,375.225 3009.69,373.537 3011.93,371.852 3014.16,370.172 3016.4,368.495 3018.63,366.822 \n",
       "  3020.87,365.153 3023.1,363.488 3025.34,361.827 3027.57,360.169 3029.81,358.515 3032.04,356.865 3034.27,355.219 3036.51,353.577 3038.74,351.939 3040.98,350.304 \n",
       "  3043.21,348.674 3045.45,347.047 3047.68,345.424 3049.92,343.805 3052.15,342.189 3054.39,340.578 3056.62,338.97 3058.86,337.366 3061.09,335.766 3063.33,334.17 \n",
       "  3065.56,332.578 3067.8,330.989 3070.03,329.404 3072.27,327.824 3074.5,326.247 3076.74,324.673 3078.97,323.104 3081.21,321.539 3083.44,319.977 3085.68,318.419 \n",
       "  3087.91,316.865 3090.15,315.315 3092.38,313.769 3094.62,312.226 3096.85,310.687 3099.08,309.153 3101.32,307.622 3103.55,306.094 3105.79,304.571 3108.02,303.052 \n",
       "  3110.26,301.536 3112.49,300.024 3114.73,298.516 3116.96,297.012 3119.2,295.512 3121.43,294.015 3123.67,292.522 3125.9,291.034 3128.14,289.549 3130.37,288.067 \n",
       "  3132.61,286.59 3134.84,285.117 3137.08,283.647 3139.31,282.181 3141.55,280.719 3143.78,279.261 3146.02,277.807 3148.25,276.356 3150.49,274.91 3152.72,273.467 \n",
       "  3154.96,272.028 3157.19,270.593 3159.43,269.161 3161.66,267.734 3163.9,266.31 3166.13,264.89 3168.36,263.474 3170.6,262.062 3172.83,260.654 3175.07,259.25 \n",
       "  3177.3,257.849 3179.54,256.452 3181.77,255.059 3184.01,253.67 3186.24,252.285 3188.48,250.903 3190.71,249.526 3192.95,248.152 3195.18,246.782 3197.42,245.416 \n",
       "  3199.65,244.054 3201.89,242.695 3204.12,241.34 3206.36,239.99 3208.59,238.643 3210.83,237.3 3213.06,235.96 3215.3,234.625 3217.53,233.293 3219.77,231.965 \n",
       "  3222,230.642 3224.24,229.321 3226.47,228.005 3228.71,226.693 3230.94,225.384 3233.17,224.079 3235.41,222.778 3237.64,221.481 3239.88,220.188 3242.11,218.899 \n",
       "  3244.35,217.613 3246.58,216.331 3248.82,215.053 3251.05,213.779 3253.29,212.509 3255.52,211.242 3257.76,209.98 3259.99,208.721 3262.23,207.466 3264.46,206.215 \n",
       "  3266.7,204.968 3268.93,203.724 3271.17,202.485 3273.4,201.249 3275.64,200.017 3277.87,198.789 3280.11,197.565 3282.34,196.344 3284.58,195.128 3286.81,193.915 \n",
       "  3289.05,192.706 3291.28,191.501 3293.52,190.3 3295.75,189.102 3297.98,187.909 3300.22,186.719 3302.45,185.533 3304.69,184.351 3306.92,183.173 3309.16,181.998 \n",
       "  3311.39,180.828 3313.63,179.661 3315.86,178.498 3318.1,177.339 3320.33,176.184 3322.57,175.033 3324.8,173.885 3327.04,172.741 3329.27,171.601 3331.51,170.465 \n",
       "  3333.74,169.333 3335.98,168.205 3338.21,167.08 3340.45,165.959 3342.68,164.842 3344.92,163.729 3347.15,162.62 3349.39,161.515 3351.62,160.413 3353.86,159.316 \n",
       "  3356.09,158.222 3358.33,157.132 3360.56,156.045 3362.8,154.963 3365.03,153.884 3367.26,152.81 3369.5,151.739 3371.73,150.672 3373.97,149.609 3376.2,148.549 \n",
       "  3378.44,147.494 3380.67,146.442 3382.91,145.394 3385.14,144.35 3387.38,143.31 3389.61,142.274 3391.85,141.241 3394.08,140.212 3396.32,139.187 3398.55,138.166 \n",
       "  3400.79,137.149 3403.02,136.136 3405.26,135.126 3407.49,134.121 3409.73,133.119 3411.96,132.121 3414.2,131.127 3416.43,130.136 3418.67,129.15 3420.9,128.167 \n",
       "  3423.14,127.188 3425.37,126.213 3427.61,125.242 3429.84,124.275 3432.07,123.311 3434.31,122.351 3436.54,121.396 3438.78,120.443 3441.01,119.495 3443.25,118.551 \n",
       "  3445.48,117.61 3447.72,116.674 3449.95,115.741 3452.19,114.812 3454.42,113.887 3456.66,112.965 3458.89,112.048 3461.13,111.134 3463.36,110.224 3465.6,109.318 \n",
       "  3467.83,108.416 3470.07,107.518 3472.3,106.623 3474.54,105.733 3476.77,104.846 3479.01,103.963 3481.24,103.084 3483.48,102.208 3485.71,101.337 3487.95,100.469 \n",
       "  3490.18,99.6055 3492.42,98.7455 3494.65,97.8893 3496.89,97.037 3499.12,96.1885 3501.35,95.3439 3503.59,94.503 3505.82,93.6661 3508.06,92.8329 3510.29,92.0036 \n",
       "  3512.53,91.1781 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  2171.63,175.279 2173.86,176.432 2176.1,177.588 2178.33,178.748 2180.57,179.911 2182.8,181.079 2185.04,182.25 2187.27,183.425 2189.51,184.605 2191.74,185.787 \n",
       "  2193.98,186.974 2196.21,188.165 2198.45,189.359 2200.68,190.557 2202.92,191.759 2205.15,192.965 2207.39,194.175 2209.62,195.389 2211.86,196.606 2214.09,197.827 \n",
       "  2216.33,199.052 2218.56,200.281 2220.8,201.514 2223.03,202.751 2225.27,203.991 2227.5,205.235 2229.73,206.483 2231.97,207.735 2234.2,208.991 2236.44,210.251 \n",
       "  2238.67,211.514 2240.91,212.781 2243.14,214.052 2245.38,215.327 2247.61,216.606 2249.85,217.889 2252.08,219.175 2254.32,220.465 2256.55,221.759 2258.79,223.057 \n",
       "  2261.02,224.359 2263.26,225.665 2265.49,226.974 2267.73,228.287 2269.96,229.604 2272.2,230.925 2274.43,232.25 2276.67,233.579 2278.9,234.911 2281.14,236.247 \n",
       "  2283.37,237.588 2285.61,238.932 2287.84,240.279 2290.08,241.631 2292.31,242.986 2294.55,244.346 2296.78,245.709 2299.01,247.076 2301.25,248.446 2303.48,249.821 \n",
       "  2305.72,251.2 2307.95,252.582 2310.19,253.968 2312.42,255.358 2314.66,256.752 2316.89,258.149 2319.13,259.551 2321.36,260.956 2323.6,262.365 2325.83,263.778 \n",
       "  2328.07,265.195 2330.3,266.616 2332.54,268.04 2334.77,269.468 2337.01,270.9 2339.24,272.336 2341.48,273.776 2343.71,275.22 2345.95,276.667 2348.18,278.119 \n",
       "  2350.42,279.574 2352.65,281.033 2354.89,282.495 2357.12,283.962 2359.36,285.433 2361.59,286.907 2363.82,288.385 2366.06,289.867 2368.29,291.353 2370.53,292.842 \n",
       "  2372.76,294.336 2375,295.833 2377.23,297.334 2379.47,298.839 2381.7,300.348 2383.94,301.861 2386.17,303.377 2388.41,304.898 2390.64,306.422 2392.88,307.95 \n",
       "  2395.11,309.482 2397.35,311.017 2399.58,312.557 2401.82,314.1 2404.05,315.647 2406.29,317.198 2408.52,318.753 2410.76,320.312 2412.99,321.874 2415.23,323.441 \n",
       "  2417.46,325.011 2419.7,326.585 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:24; stroke-opacity:1; fill:none\" points=\"\n",
       "  2834.51,517.496 2836.75,515.511 2838.98,513.53 2841.22,511.553 2843.45,509.579 2845.69,507.61 2847.92,505.644 2850.16,503.682 2852.39,501.724 2854.63,499.77 \n",
       "  2856.86,497.819 2859.1,495.872 2861.33,493.93 2863.57,491.991 2865.8,490.056 2868.04,488.124 2870.27,486.197 2872.51,484.274 2874.74,482.354 2876.98,480.438 \n",
       "  2879.21,478.526 2881.45,476.618 2883.68,474.713 2885.92,472.813 2888.15,470.916 2890.39,469.023 2892.62,467.134 2894.86,465.249 2897.09,463.367 2899.32,461.49 \n",
       "  2901.56,459.616 2903.79,457.746 2906.03,455.88 2908.26,454.018 2910.5,452.159 2912.73,450.305 2914.97,448.454 2917.2,446.607 2919.44,444.764 2921.67,442.925 \n",
       "  2923.91,441.089 2926.14,439.258 2928.38,437.43 2930.61,435.606 2932.85,433.786 2935.08,431.97 2937.32,430.158 2939.55,428.349 2941.79,426.544 2944.02,424.743 \n",
       "  2946.26,422.946 2948.49,421.153 2950.73,419.364 2952.96,417.578 2955.2,415.797 2957.43,414.019 2959.67,412.245 2961.9,410.474 2964.13,408.708 2966.37,406.946 \n",
       "  2968.6,405.187 2970.84,403.432 2973.07,401.681 2975.31,399.934 2977.54,398.19 2979.78,396.451 2982.01,394.715 2984.25,392.983 2986.48,391.255 2988.72,389.531 \n",
       "  2990.95,387.811 2993.19,386.094 2995.42,384.382 2997.66,382.673 2999.89,380.968 3002.13,379.266 3004.36,377.569 3006.6,375.876 3008.83,374.186 3011.07,372.5 \n",
       "  3013.3,370.818 3015.54,369.14 3017.77,367.466 3020.01,365.795 3022.24,364.128 3024.48,362.465 3026.71,360.806 3028.95,359.151 3031.18,357.5 3033.41,355.852 \n",
       "  3035.65,354.209 3037.88,352.569 3040.12,350.933 3042.35,349.301 3044.59,347.672 3046.82,346.048 3049.06,344.427 3051.29,342.81 3053.53,341.197 3055.76,339.588 \n",
       "  3058,337.983 3060.23,336.381 3062.47,334.784 3064.7,333.19 3066.94,331.6 3069.17,330.014 3071.41,328.431 3073.64,326.853 3075.88,325.278 3078.11,323.708 \n",
       "  3080.35,322.141 3082.58,320.577 3084.82,319.018 3087.05,317.463 3089.29,315.911 3091.52,314.363 3093.76,312.819 3095.99,311.279 3098.22,309.743 3100.46,308.21 \n",
       "  3102.69,306.682 3104.93,305.157 3107.16,303.636 3109.4,302.119 3111.63,300.605 3113.87,299.096 3116.1,297.59 3118.34,296.088 3120.57,294.59 3122.81,293.096 \n",
       "  3125.04,291.606 3127.28,290.12 3129.51,288.637 3131.75,287.158 3133.98,285.683 3136.22,284.212 3138.45,282.745 3140.69,281.281 3142.92,279.822 3145.16,278.366 \n",
       "  3147.39,276.914 3149.63,275.466 3151.86,274.022 3154.1,272.581 3156.33,271.144 3158.57,269.712 3160.8,268.283 3163.03,266.858 3165.27,265.436 3167.5,264.019 \n",
       "  3169.74,262.605 3171.97,261.196 3174.21,259.79 3176.44,258.387 3178.68,256.989 3180.91,255.595 3183.15,254.204 3185.38,252.817 3187.62,251.434 3189.85,250.055 \n",
       "  3192.09,248.68 3194.32,247.309 3196.56,245.941 3198.79,244.577 3201.03,243.217 3203.26,241.861 3205.5,240.509 3207.73,239.161 3209.97,237.816 3212.2,236.475 \n",
       "  3214.44,235.138 3216.67,233.805 3218.91,232.476 3221.14,231.151 3223.38,229.829 3225.61,228.511 3227.85,227.197 3230.08,225.887 3232.31,224.581 3234.55,223.279 \n",
       "  3236.78,221.98 3239.02,220.685 3241.25,219.394 3243.49,218.107 3245.72,216.824 3247.96,215.545 3250.19,214.269 3252.43,212.997 3254.66,211.729 3256.9,210.465 \n",
       "  3259.13,209.205 3261.37,207.949 3263.6,206.696 3265.84,205.447 3268.07,204.202 3270.31,202.961 3272.54,201.724 3274.78,200.491 3277.01,199.261 3279.25,198.035 \n",
       "  3281.48,196.814 3283.72,195.596 3285.95,194.381 3288.19,193.171 3290.42,191.964 3292.66,190.762 3294.89,189.563 3297.12,188.368 3299.36,187.176 3301.59,185.989 \n",
       "  3303.83,184.806 3306.06,183.626 3308.3,182.45 3310.53,181.278 3312.77,180.11 3315,178.945 3317.24,177.785 3319.47,176.628 3321.71,175.475 3323.94,174.326 \n",
       "  3326.18,173.181 3328.41,172.04 3330.65,170.902 3332.88,169.768 3335.12,168.638 3337.35,167.512 3339.59,166.39 3341.82,165.272 3344.06,164.157 3346.29,163.047 \n",
       "  3348.53,161.94 3350.76,160.837 3353,159.738 3355.23,158.642 3357.47,157.551 3359.7,156.463 3361.94,155.379 3364.17,154.299 3366.4,153.223 3368.64,152.151 \n",
       "  3370.87,151.082 3373.11,150.017 3375.34,148.956 3377.58,147.899 3379.81,146.846 3382.05,145.797 3384.28,144.751 3386.52,143.71 3388.75,142.672 3390.99,141.638 \n",
       "  3393.22,140.608 3395.46,139.581 3397.69,138.559 3399.93,137.54 3402.16,136.525 3404.4,135.514 3406.63,134.507 3408.87,133.504 3411.1,132.504 3413.34,131.509 \n",
       "  3415.57,130.517 3417.81,129.529 3420.04,128.545 3422.28,127.564 3424.51,126.588 3426.75,125.615 3428.98,124.646 3431.21,123.681 3433.45,122.72 3435.68,121.763 \n",
       "  3437.92,120.809 3440.15,119.86 3442.39,118.914 3444.62,117.972 3446.86,117.034 3449.09,116.099 3451.33,115.169 3453.56,114.242 3455.8,113.32 3458.03,112.401 \n",
       "  3460.27,111.485 3462.5,110.574 3464.74,109.667 3466.97,108.763 3469.21,107.863 3471.44,106.967 3473.68,106.075 3475.91,105.187 3478.15,104.302 3480.38,103.422 \n",
       "  3482.62,102.545 3484.85,101.672 3487.09,100.803 3489.32,99.9374 3491.56,99.076 3493.79,98.2183 3496.03,97.3645 3498.26,96.5146 3500.49,95.6685 3502.73,94.8262 \n",
       "  3504.96,93.9877 3507.2,93.1531 3509.43,92.3223 3511.67,91.4953 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip284)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"10, 20\" points=\"\n",
       "  2171.63,234.134 2184.72,238.649 2305.81,282.466 2378.57,310.592 2440.09,335.424 2506.92,363.489 2568.54,390.369 2634.59,420.26 2711.12,456.28 2779.13,489.541 \n",
       "  2838.77,519.676 2903.79,553.563 2969.2,588.736 3041.52,628.892 3110.33,668.334 3181.88,710.623 3242.1,747.23 3315.63,793.175 3384.75,837.618 3495.49,911.354 \n",
       "  3512.53,922.978 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip284)\" d=\"M2421.36 355.762 L2401.57 347.558 L2393.36 327.762 L2401.57 307.966 L2421.36 299.762 L2441.16 307.966 L2449.36 327.762 L2441.16 347.558 Z\" fill=\"#ff0000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip284)\" d=\"M2834.51 545.496 L2814.72 537.292 L2806.51 517.496 L2814.72 497.7 L2834.51 489.496 L2854.31 497.7 L2862.51 517.496 L2854.31 537.292 Z\" fill=\"#0000ff\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.6\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"\n",
       "M2178.78 1547.84 L2953.08 1547.84 L2953.08 844.328 L2178.78 844.328  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2178.78,1547.84 2953.08,1547.84 2953.08,844.328 2178.78,844.328 2178.78,1547.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#ff0000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  2194.57,1020.2 2289.33,1020.2 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2325.64 976.477 L2311.82 1031.94 Q2311.26 1034.14 2311.26 1036.53 Q2311.26 1040.94 2314.16 1040.94 Q2315.52 1040.94 2316.65 1040.05 Q2317.77 1039.11 2318.61 1037.28 Q2319.5 1035.41 2320.07 1033.63 Q2320.68 1031.85 2321.43 1029.08 Q2321.66 1028.01 2321.89 1027.68 Q2322.13 1027.35 2322.78 1027.35 Q2323.95 1027.35 2323.95 1028.29 Q2322.78 1034.05 2321.05 1037.7 Q2318.52 1043.09 2313.84 1043.09 Q2310.32 1043.09 2307.7 1040.65 Q2305.12 1038.17 2305.12 1034.24 Q2305.12 1032.74 2305.59 1030.96 L2317.68 982.989 L2318.01 981.115 Q2318.01 980.6 2317.82 980.319 Q2317.63 980.037 2316.51 979.756 Q2315.43 979.475 2313.27 979.475 Q2312.38 979.475 2311.96 979.429 Q2311.59 979.382 2311.21 979.147 Q2310.89 978.913 2310.89 978.398 Q2310.89 977.555 2311.21 977.086 Q2311.59 976.618 2311.87 976.524 Q2312.15 976.43 2312.71 976.384 Q2313.51 976.337 2316.18 976.103 Q2318.85 975.821 2321.14 975.634 Q2323.44 975.447 2324.42 975.447 Q2324.99 975.447 2325.27 975.728 Q2325.59 975.962 2325.64 976.243 L2325.64 976.477 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2335.68 1031.34 L2335.68 1029.24 Q2343.75 1029.24 2347.91 1024.94 Q2349.06 1024.94 2349.26 1025.2 Q2349.46 1025.47 2349.46 1026.68 L2349.46 1064.36 Q2349.46 1066.36 2350.44 1066.98 Q2351.42 1067.6 2355.72 1067.6 L2357.85 1067.6 L2357.85 1069.67 Q2355.49 1069.47 2346.96 1069.47 Q2338.44 1069.47 2336.11 1069.67 L2336.11 1067.6 L2338.24 1067.6 Q2342.47 1067.6 2343.49 1067.01 Q2344.5 1066.39 2344.5 1064.36 L2344.5 1029.57 Q2341 1031.34 2335.68 1031.34 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2367.88 1018.03 Q2367.88 1001.82 2373.92 988.751 Q2376.49 983.27 2380.1 978.679 Q2383.71 974.088 2386.1 972.074 Q2388.49 970.06 2389.14 970.06 Q2390.08 970.06 2390.13 970.996 Q2390.13 971.465 2388.86 972.636 Q2373.4 988.376 2373.45 1018.03 Q2373.45 1047.78 2388.49 1062.91 Q2390.13 1064.55 2390.13 1065.06 Q2390.13 1066 2389.14 1066 Q2388.49 1066 2386.19 1064.08 Q2383.9 1062.16 2380.34 1057.75 Q2376.78 1053.35 2374.2 1047.96 Q2367.88 1034.89 2367.88 1018.03 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2426.88 1001.73 Q2426.88 1003.04 2426.27 1003.37 Q2425.66 1003.65 2423.98 1003.65 L2414.98 1003.65 L2407.86 1031.94 Q2407.3 1034.42 2407.3 1036.53 Q2407.3 1038.87 2408 1039.91 Q2408.75 1040.94 2410.3 1040.94 Q2413.34 1040.94 2416.62 1038.17 Q2419.95 1035.41 2422.76 1028.66 Q2423.13 1027.77 2423.32 1027.59 Q2423.56 1027.35 2424.16 1027.35 Q2425.34 1027.35 2425.34 1028.29 Q2425.34 1028.62 2424.68 1030.11 Q2424.07 1031.61 2422.71 1033.82 Q2421.4 1036.02 2419.67 1038.08 Q2417.98 1040.14 2415.4 1041.64 Q2412.83 1043.09 2410.06 1043.09 Q2406.18 1043.09 2403.69 1040.61 Q2401.26 1038.13 2401.26 1034.24 Q2401.26 1032.97 2402.24 1028.94 Q2403.23 1024.87 2408.57 1003.65 L2400.09 1003.65 Q2398.92 1003.65 2398.45 1003.6 Q2398.03 1003.55 2397.7 1003.32 Q2397.42 1003.04 2397.42 1002.48 Q2397.42 1001.59 2397.79 1001.21 Q2398.17 1000.79 2398.63 1000.74 Q2399.15 1000.65 2400.32 1000.65 L2409.31 1000.65 L2413.06 985.425 Q2413.44 983.926 2414.37 983.082 Q2415.36 982.192 2415.92 982.099 Q2416.48 981.958 2416.9 981.958 Q2418.17 981.958 2418.92 982.661 Q2419.67 983.317 2419.67 984.535 Q2419.67 985.19 2415.73 1000.65 L2424.16 1000.65 Q2425.24 1000.65 2425.66 1000.7 Q2426.13 1000.74 2426.51 1000.98 Q2426.88 1001.21 2426.88 1001.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2460.52 1019.2 Q2458.32 1019.2 2458.32 1018.03 Q2458.32 1016.86 2460.62 1016.86 Q2460.9 1016.86 2461.37 1016.9 Q2461.88 1016.95 2461.98 1016.95 L2489 1016.95 L2489 989.828 Q2489 989.734 2488.96 989.313 Q2488.91 988.844 2488.91 988.563 Q2488.91 986.268 2490.04 986.268 Q2491.21 986.268 2491.21 988.563 L2491.21 1016.95 L2518.28 1016.95 Q2518.38 1016.95 2518.84 1016.9 Q2519.31 1016.86 2519.59 1016.86 Q2521.8 1016.86 2521.8 1018.03 Q2521.84 1019.2 2519.5 1019.2 Q2519.22 1019.2 2518.8 1019.15 Q2518.38 1019.11 2518.28 1019.11 L2491.21 1019.11 L2491.21 1047.59 Q2491.21 1049.79 2490.04 1049.79 Q2488.91 1049.79 2488.91 1047.49 Q2488.91 1047.21 2488.96 1046.74 Q2489 1046.32 2489 1046.23 L2489 1019.11 L2461.98 1019.11 Q2461.88 1019.11 2461.32 1019.15 Q2460.8 1019.2 2460.52 1019.2 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2558.85 987.252 L2558.85 984.254 Q2570.37 984.254 2576.32 978.117 Q2577.96 978.117 2578.24 978.492 Q2578.52 978.866 2578.52 980.6 L2578.52 1034.42 Q2578.52 1037.28 2579.93 1038.17 Q2581.33 1039.06 2587.47 1039.06 L2590.51 1039.06 L2590.51 1042.01 Q2587.14 1041.73 2574.96 1041.73 Q2562.78 1041.73 2559.46 1042.01 L2559.46 1039.06 L2562.5 1039.06 Q2568.54 1039.06 2570 1038.22 Q2571.45 1037.33 2571.45 1034.42 L2571.45 984.722 Q2566.44 987.252 2558.85 987.252 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2604.82 1065.06 Q2604.82 1064.59 2606.04 1063.42 Q2621.5 1047.68 2621.5 1018.03 Q2621.5 988.282 2606.65 973.245 Q2604.82 971.512 2604.82 970.996 Q2604.82 970.06 2605.76 970.06 Q2606.41 970.06 2608.71 971.98 Q2611.05 973.901 2614.56 978.304 Q2618.12 982.708 2620.75 988.095 Q2627.07 1001.16 2627.07 1018.03 Q2627.07 1034.24 2621.03 1047.31 Q2618.45 1052.79 2614.84 1057.38 Q2611.24 1061.97 2608.85 1063.98 Q2606.46 1066 2605.76 1066 Q2604.82 1066 2604.82 1065.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#0000ff; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 16, 4, 16\" points=\"\n",
       "  2194.57,1196.08 2289.33,1196.08 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2325.64 1152.35 L2311.82 1207.82 Q2311.26 1210.02 2311.26 1212.41 Q2311.26 1216.81 2314.16 1216.81 Q2315.52 1216.81 2316.65 1215.92 Q2317.77 1214.99 2318.61 1213.16 Q2319.5 1211.29 2320.07 1209.5 Q2320.68 1207.72 2321.43 1204.96 Q2321.66 1203.88 2321.89 1203.56 Q2322.13 1203.23 2322.78 1203.23 Q2323.95 1203.23 2323.95 1204.16 Q2322.78 1209.93 2321.05 1213.58 Q2318.52 1218.97 2313.84 1218.97 Q2310.32 1218.97 2307.7 1216.53 Q2305.12 1214.05 2305.12 1210.11 Q2305.12 1208.61 2305.59 1206.83 L2317.68 1158.87 L2318.01 1156.99 Q2318.01 1156.48 2317.82 1156.2 Q2317.63 1155.91 2316.51 1155.63 Q2315.43 1155.35 2313.27 1155.35 Q2312.38 1155.35 2311.96 1155.31 Q2311.59 1155.26 2311.21 1155.02 Q2310.89 1154.79 2310.89 1154.27 Q2310.89 1153.43 2311.21 1152.96 Q2311.59 1152.49 2311.87 1152.4 Q2312.15 1152.31 2312.71 1152.26 Q2313.51 1152.21 2316.18 1151.98 Q2318.85 1151.7 2321.14 1151.51 Q2323.44 1151.32 2324.42 1151.32 Q2324.99 1151.32 2325.27 1151.6 Q2325.59 1151.84 2325.64 1152.12 L2325.64 1152.35 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2380.02 1227.81 Q2380.41 1228.2 2380.41 1228.76 Q2380.41 1229.31 2380.02 1229.71 Q2379.62 1230.1 2379.07 1230.1 L2337.03 1230.1 Q2336.47 1230.1 2336.08 1229.71 Q2335.68 1229.31 2335.68 1228.76 Q2335.68 1228.2 2336.08 1227.81 Q2336.47 1227.41 2337.03 1227.41 L2379.07 1227.41 Q2379.62 1227.41 2380.02 1227.81 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2387.42 1207.21 L2387.42 1205.11 Q2395.48 1205.11 2399.65 1200.82 Q2400.8 1200.82 2400.99 1201.08 Q2401.19 1201.34 2401.19 1202.56 L2401.19 1240.23 Q2401.19 1242.23 2402.17 1242.86 Q2403.16 1243.48 2407.45 1243.48 L2409.58 1243.48 L2409.58 1245.55 Q2407.22 1245.35 2398.7 1245.35 Q2390.17 1245.35 2387.84 1245.55 L2387.84 1243.48 L2389.98 1243.48 Q2394.21 1243.48 2395.22 1242.89 Q2396.24 1242.27 2396.24 1240.23 L2396.24 1205.44 Q2392.73 1207.21 2387.42 1207.21 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2430.91 1193.91 Q2430.91 1177.7 2436.96 1164.63 Q2439.53 1159.15 2443.14 1154.56 Q2446.75 1149.97 2449.14 1147.95 Q2451.53 1145.94 2452.18 1145.94 Q2453.12 1145.94 2453.16 1146.87 Q2453.16 1147.34 2451.9 1148.51 Q2436.44 1164.25 2436.49 1193.91 Q2436.49 1223.65 2451.53 1238.78 Q2453.16 1240.42 2453.16 1240.94 Q2453.16 1241.87 2452.18 1241.87 Q2451.53 1241.87 2449.23 1239.95 Q2446.93 1238.03 2443.37 1233.63 Q2439.81 1229.23 2437.24 1223.84 Q2430.91 1210.77 2430.91 1193.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2489.92 1177.6 Q2489.92 1178.92 2489.31 1179.24 Q2488.7 1179.52 2487.02 1179.52 L2478.02 1179.52 L2470.9 1207.82 Q2470.34 1210.3 2470.34 1212.41 Q2470.34 1214.75 2471.04 1215.78 Q2471.79 1216.81 2473.34 1216.81 Q2476.38 1216.81 2479.66 1214.05 Q2482.99 1211.29 2485.8 1204.54 Q2486.17 1203.65 2486.36 1203.46 Q2486.59 1203.23 2487.2 1203.23 Q2488.37 1203.23 2488.37 1204.16 Q2488.37 1204.49 2487.72 1205.99 Q2487.11 1207.49 2485.75 1209.69 Q2484.44 1211.89 2482.71 1213.96 Q2481.02 1216.02 2478.44 1217.52 Q2475.87 1218.97 2473.1 1218.97 Q2469.21 1218.97 2466.73 1216.48 Q2464.3 1214 2464.3 1210.11 Q2464.3 1208.85 2465.28 1204.82 Q2466.26 1200.74 2471.6 1179.52 L2463.12 1179.52 Q2461.95 1179.52 2461.49 1179.48 Q2461.06 1179.43 2460.74 1179.2 Q2460.45 1178.92 2460.45 1178.35 Q2460.45 1177.46 2460.83 1177.09 Q2461.2 1176.67 2461.67 1176.62 Q2462.19 1176.53 2463.36 1176.53 L2472.35 1176.53 L2476.1 1161.3 Q2476.48 1159.8 2477.41 1158.96 Q2478.4 1158.07 2478.96 1157.98 Q2479.52 1157.84 2479.94 1157.84 Q2481.21 1157.84 2481.96 1158.54 Q2482.71 1159.19 2482.71 1160.41 Q2482.71 1161.07 2478.77 1176.53 L2487.2 1176.53 Q2488.28 1176.53 2488.7 1176.57 Q2489.17 1176.62 2489.55 1176.85 Q2489.92 1177.09 2489.92 1177.6 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2523.56 1195.08 Q2521.36 1195.08 2521.36 1193.91 Q2521.36 1192.73 2523.65 1192.73 Q2523.94 1192.73 2524.4 1192.78 Q2524.92 1192.83 2525.01 1192.83 L2552.04 1192.83 L2552.04 1165.7 Q2552.04 1165.61 2552 1165.19 Q2551.95 1164.72 2551.95 1164.44 Q2551.95 1162.14 2553.07 1162.14 Q2554.24 1162.14 2554.24 1164.44 L2554.24 1192.83 L2581.32 1192.83 Q2581.41 1192.83 2581.88 1192.78 Q2582.35 1192.73 2582.63 1192.73 Q2584.83 1192.73 2584.83 1193.91 Q2584.88 1195.08 2582.54 1195.08 Q2582.26 1195.08 2581.84 1195.03 Q2581.41 1194.98 2581.32 1194.98 L2554.24 1194.98 L2554.24 1223.46 Q2554.24 1225.67 2553.07 1225.67 Q2551.95 1225.67 2551.95 1223.37 Q2551.95 1223.09 2552 1222.62 Q2552.04 1222.2 2552.04 1222.11 L2552.04 1194.98 L2525.01 1194.98 Q2524.92 1194.98 2524.36 1195.03 Q2523.84 1195.08 2523.56 1195.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2621.88 1163.13 L2621.88 1160.13 Q2633.41 1160.13 2639.36 1153.99 Q2641 1153.99 2641.28 1154.37 Q2641.56 1154.74 2641.56 1156.48 L2641.56 1210.3 Q2641.56 1213.16 2642.97 1214.05 Q2644.37 1214.94 2650.51 1214.94 L2653.55 1214.94 L2653.55 1217.89 Q2650.18 1217.61 2638 1217.61 Q2625.82 1217.61 2622.49 1217.89 L2622.49 1214.94 L2625.54 1214.94 Q2631.58 1214.94 2633.03 1214.1 Q2634.49 1213.21 2634.49 1210.3 L2634.49 1160.6 Q2629.47 1163.13 2621.88 1163.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2667.86 1240.94 Q2667.86 1240.47 2669.07 1239.3 Q2684.53 1223.56 2684.53 1193.91 Q2684.53 1164.16 2669.68 1149.12 Q2667.86 1147.39 2667.86 1146.87 Q2667.86 1145.94 2668.79 1145.94 Q2669.45 1145.94 2671.74 1147.86 Q2674.09 1149.78 2677.6 1154.18 Q2681.16 1158.58 2683.78 1163.97 Q2690.11 1177.04 2690.11 1193.91 Q2690.11 1210.11 2684.07 1223.18 Q2681.49 1228.66 2677.88 1233.26 Q2674.27 1237.85 2671.89 1239.86 Q2669.5 1241.87 2668.79 1241.87 Q2667.86 1241.87 2667.86 1240.94 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"4, 8\" points=\"\n",
       "  2194.57,1371.96 2289.33,1371.96 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2470.59 1297.86 Q2470.59 1303.1 2466.7 1307.93 Q2462.86 1312.75 2456.58 1315.71 Q2450.35 1318.61 2443.65 1318.61 L2427.35 1318.61 L2421.4 1342.59 Q2421.36 1342.73 2421.22 1343.34 Q2421.08 1343.91 2421.08 1344.23 Q2421.08 1345.41 2422.53 1345.69 Q2424.03 1345.97 2427.35 1345.97 Q2429.51 1345.97 2429.84 1346.34 Q2430.02 1346.58 2430.02 1347 Q2430.02 1347.65 2429.84 1348.12 Q2429.65 1348.54 2429.27 1348.68 Q2428.95 1348.82 2428.71 1348.87 Q2428.48 1348.92 2428.1 1348.92 Q2427.12 1348.92 2425.01 1348.82 Q2422.95 1348.73 2421.87 1348.73 L2415.74 1348.64 L2403.56 1348.92 Q2402.1 1348.92 2402.1 1347.75 Q2402.1 1346.86 2402.48 1346.48 Q2402.85 1346.06 2403.27 1346.01 Q2403.7 1345.97 2404.77 1345.97 Q2407.12 1345.97 2408.52 1345.83 Q2409.93 1345.69 2410.82 1345.5 Q2411.75 1345.26 2412.22 1344.61 Q2412.74 1343.95 2412.97 1343.39 Q2413.21 1342.78 2413.53 1341.42 L2426.37 1289.89 Q2426.74 1288.35 2426.74 1288.11 Q2426.74 1287.32 2426.28 1287.04 Q2425.85 1286.71 2424.64 1286.57 Q2422.29 1286.38 2420.51 1286.38 Q2419.34 1286.38 2418.87 1286.33 Q2418.45 1286.29 2418.08 1286.05 Q2417.75 1285.77 2417.75 1285.21 Q2417.75 1284.32 2418.12 1283.94 Q2418.55 1283.52 2419.01 1283.48 Q2419.48 1283.38 2420.61 1283.38 L2451.71 1283.38 Q2460.66 1283.38 2465.62 1287.65 Q2470.59 1291.91 2470.59 1297.86 M2461.69 1295.56 Q2461.69 1286.38 2448.62 1286.38 L2439.44 1286.38 Q2436.39 1286.38 2435.64 1286.94 Q2434.89 1287.46 2434.24 1290.03 L2427.73 1316.13 L2441.27 1316.13 Q2450.35 1316.13 2456.02 1311.02 Q2458.6 1308.68 2460.14 1303.81 Q2461.69 1298.93 2461.69 1295.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"\n",
       "M2325.6 1374.52 L2555.31 1374.52 L2555.31 1369.4 L2325.6 1369.4  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M2394.09 1408.84 Q2394.09 1414.08 2390.2 1418.91 Q2386.36 1423.73 2380.08 1426.68 Q2373.85 1429.59 2367.15 1429.59 L2350.85 1429.59 L2344.9 1453.57 Q2344.86 1453.71 2344.72 1454.32 Q2344.58 1454.88 2344.58 1455.21 Q2344.58 1456.38 2346.03 1456.66 Q2347.53 1456.95 2350.85 1456.95 Q2353.01 1456.95 2353.34 1457.32 Q2353.52 1457.55 2353.52 1457.98 Q2353.52 1458.63 2353.34 1459.1 Q2353.15 1459.52 2352.77 1459.66 Q2352.45 1459.8 2352.21 1459.85 Q2351.98 1459.9 2351.6 1459.9 Q2350.62 1459.9 2348.51 1459.8 Q2346.45 1459.71 2345.37 1459.71 L2339.24 1459.62 L2327.06 1459.9 Q2325.6 1459.9 2325.6 1458.73 Q2325.6 1457.84 2325.98 1457.46 Q2326.35 1457.04 2326.77 1456.99 Q2327.2 1456.95 2328.27 1456.95 Q2330.62 1456.95 2332.02 1456.81 Q2333.43 1456.66 2334.32 1456.48 Q2335.25 1456.24 2335.72 1455.59 Q2336.24 1454.93 2336.47 1454.37 Q2336.71 1453.76 2337.03 1452.4 L2349.87 1400.87 Q2350.24 1399.33 2350.24 1399.09 Q2350.24 1398.3 2349.78 1398.01 Q2349.35 1397.69 2348.14 1397.55 Q2345.79 1397.36 2344.01 1397.36 Q2342.84 1397.36 2342.37 1397.31 Q2341.95 1397.27 2341.58 1397.03 Q2341.25 1396.75 2341.25 1396.19 Q2341.25 1395.3 2341.62 1394.92 Q2342.05 1394.5 2342.51 1394.45 Q2342.98 1394.36 2344.11 1394.36 L2375.21 1394.36 Q2384.16 1394.36 2389.12 1398.62 Q2394.09 1402.89 2394.09 1408.84 M2385.19 1406.54 Q2385.19 1397.36 2372.12 1397.36 L2362.94 1397.36 Q2359.89 1397.36 2359.14 1397.92 Q2358.39 1398.44 2357.74 1401.01 L2351.23 1427.11 L2364.77 1427.11 Q2373.85 1427.11 2379.52 1422 Q2382.1 1419.66 2383.64 1414.79 Q2385.19 1409.91 2385.19 1406.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2476.52 1434.55 Q2477.08 1435.12 2477.08 1435.91 Q2477.08 1436.71 2476.52 1437.27 Q2475.96 1437.83 2475.16 1437.83 L2415.11 1437.83 Q2414.31 1437.83 2413.75 1437.27 Q2413.18 1436.71 2413.18 1435.91 Q2413.18 1435.12 2413.75 1434.55 Q2414.31 1433.99 2415.11 1433.99 L2475.16 1433.99 Q2475.96 1433.99 2476.52 1434.55 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2513.71 1405.14 L2513.71 1402.14 Q2525.23 1402.14 2531.18 1396 Q2532.82 1396 2533.1 1396.38 Q2533.39 1396.75 2533.39 1398.48 L2533.39 1452.31 Q2533.39 1455.17 2534.79 1456.06 Q2536.2 1456.95 2542.33 1456.95 L2545.38 1456.95 L2545.38 1459.9 Q2542 1459.62 2529.83 1459.62 Q2517.65 1459.62 2514.32 1459.9 L2514.32 1456.95 L2517.36 1456.95 Q2523.41 1456.95 2524.86 1456.1 Q2526.31 1455.21 2526.31 1452.31 L2526.31 1402.61 Q2521.3 1405.14 2513.71 1405.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2608.72 1341.77 L2607.9 1343.11 Q2602.82 1340.91 2596.49 1337.41 Q2590.16 1340.91 2585.08 1343.11 L2584.29 1341.77 Q2589.84 1336.95 2596.49 1333.24 Q2603.21 1336.98 2608.72 1341.77 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2613.33 1359.64 Q2613.33 1362.27 2611.69 1363.76 Q2610.05 1365.22 2608.18 1365.22 Q2606.4 1365.22 2605.46 1364.19 Q2604.52 1363.16 2604.52 1361.84 Q2604.52 1360.06 2605.84 1358.52 Q2607.15 1356.97 2609.12 1356.64 Q2607.19 1355.43 2604.34 1355.43 Q2602.46 1355.43 2600.82 1356.41 Q2599.23 1357.39 2598.25 1358.66 Q2597.31 1359.92 2596.47 1361.75 Q2595.67 1363.53 2595.34 1364.61 Q2595.06 1365.64 2594.83 1366.76 L2591.55 1379.88 Q2589.96 1386.11 2589.96 1388.31 Q2589.96 1391.03 2591.27 1392.85 Q2592.58 1394.63 2595.2 1394.63 Q2596.23 1394.63 2597.4 1394.35 Q2598.58 1394.03 2600.07 1393.18 Q2601.62 1392.29 2602.98 1390.98 Q2604.38 1389.62 2605.74 1387.33 Q2607.1 1385.03 2607.99 1382.08 Q2608.27 1381.05 2609.21 1381.05 Q2610.38 1381.05 2610.38 1381.99 Q2610.38 1382.78 2609.72 1384.47 Q2609.12 1386.11 2607.76 1388.26 Q2606.45 1390.37 2604.71 1392.29 Q2602.98 1394.17 2600.4 1395.48 Q2597.83 1396.79 2595.02 1396.79 Q2590.99 1396.79 2588.32 1394.63 Q2585.65 1392.48 2584.66 1389.48 Q2584.43 1389.9 2584.1 1390.47 Q2583.77 1391.03 2582.79 1392.29 Q2581.85 1393.51 2580.77 1394.45 Q2579.7 1395.34 2578.01 1396.04 Q2576.37 1396.79 2574.59 1396.79 Q2572.34 1396.79 2570.33 1396.13 Q2568.36 1395.48 2566.96 1393.98 Q2565.55 1392.48 2565.55 1390.42 Q2565.55 1388.12 2567.1 1386.53 Q2568.69 1384.89 2570.84 1384.89 Q2572.2 1384.89 2573.28 1385.69 Q2574.4 1386.48 2574.4 1388.22 Q2574.4 1390.14 2573.09 1391.59 Q2571.78 1393.04 2569.91 1393.42 Q2571.83 1394.63 2574.68 1394.63 Q2577.78 1394.63 2580.21 1391.92 Q2582.65 1389.2 2583.82 1384.66 Q2586.72 1373.74 2587.85 1368.87 Q2588.97 1363.95 2588.97 1361.84 Q2588.97 1359.88 2588.46 1358.52 Q2587.94 1357.16 2587.05 1356.55 Q2586.21 1355.89 2585.41 1355.66 Q2584.66 1355.43 2583.82 1355.43 Q2582.41 1355.43 2580.82 1355.99 Q2579.28 1356.55 2577.4 1357.86 Q2575.57 1359.13 2573.84 1361.75 Q2572.11 1364.37 2570.94 1367.98 Q2570.7 1369.06 2569.67 1369.06 Q2568.55 1369.01 2568.55 1368.07 Q2568.55 1367.28 2569.16 1365.64 Q2569.81 1363.95 2571.12 1361.84 Q2572.48 1359.74 2574.22 1357.86 Q2576 1355.94 2578.57 1354.63 Q2581.2 1353.32 2584.01 1353.32 Q2585.27 1353.32 2586.49 1353.6 Q2587.75 1353.83 2589.25 1354.54 Q2590.8 1355.24 2592.16 1356.78 Q2593.52 1358.33 2594.36 1360.58 Q2594.92 1359.5 2595.67 1358.47 Q2596.47 1357.44 2597.69 1356.18 Q2598.95 1354.86 2600.68 1354.11 Q2602.46 1353.32 2604.43 1353.32 Q2606.35 1353.32 2608.23 1353.83 Q2610.1 1354.3 2611.69 1355.85 Q2613.33 1357.35 2613.33 1359.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2613.94 1371.73 Q2613.94 1355.52 2619.98 1342.45 Q2622.56 1336.97 2626.17 1332.38 Q2629.77 1327.79 2632.16 1325.77 Q2634.55 1323.76 2635.21 1323.76 Q2636.14 1323.76 2636.19 1324.7 Q2636.19 1325.16 2634.93 1326.34 Q2619.47 1342.07 2619.51 1371.73 Q2619.51 1401.47 2634.55 1416.61 Q2636.19 1418.24 2636.19 1418.76 Q2636.19 1419.7 2635.21 1419.7 Q2634.55 1419.7 2632.26 1417.78 Q2629.96 1415.86 2626.4 1411.45 Q2622.84 1407.05 2620.26 1401.66 Q2613.94 1388.59 2613.94 1371.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2672.95 1355.43 Q2672.95 1356.74 2672.34 1357.07 Q2671.73 1357.35 2670.04 1357.35 L2661.05 1357.35 L2653.93 1385.64 Q2653.37 1388.12 2653.37 1390.23 Q2653.37 1392.57 2654.07 1393.6 Q2654.82 1394.63 2656.36 1394.63 Q2659.41 1394.63 2662.69 1391.87 Q2666.01 1389.11 2668.82 1382.36 Q2669.2 1381.47 2669.39 1381.28 Q2669.62 1381.05 2670.23 1381.05 Q2671.4 1381.05 2671.4 1381.99 Q2671.4 1382.31 2670.74 1383.81 Q2670.14 1385.31 2668.78 1387.51 Q2667.47 1389.72 2665.73 1391.78 Q2664.05 1393.84 2661.47 1395.34 Q2658.89 1396.79 2656.13 1396.79 Q2652.24 1396.79 2649.76 1394.31 Q2647.32 1391.82 2647.32 1387.94 Q2647.32 1386.67 2648.31 1382.64 Q2649.29 1378.57 2654.63 1357.35 L2646.15 1357.35 Q2644.98 1357.35 2644.51 1357.3 Q2644.09 1357.25 2643.76 1357.02 Q2643.48 1356.74 2643.48 1356.18 Q2643.48 1355.29 2643.86 1354.91 Q2644.23 1354.49 2644.7 1354.44 Q2645.21 1354.35 2646.39 1354.35 L2655.38 1354.35 L2659.13 1339.12 Q2659.5 1337.62 2660.44 1336.78 Q2661.42 1335.89 2661.98 1335.8 Q2662.55 1335.66 2662.97 1335.66 Q2664.23 1335.66 2664.98 1336.36 Q2665.73 1337.02 2665.73 1338.23 Q2665.73 1338.89 2661.8 1354.35 L2670.23 1354.35 Q2671.31 1354.35 2671.73 1354.4 Q2672.2 1354.44 2672.57 1354.68 Q2672.95 1354.91 2672.95 1355.43 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2706.59 1372.9 Q2704.39 1372.9 2704.39 1371.73 Q2704.39 1370.56 2706.68 1370.56 Q2706.96 1370.56 2707.43 1370.6 Q2707.95 1370.65 2708.04 1370.65 L2735.07 1370.65 L2735.07 1343.53 Q2735.07 1343.43 2735.02 1343.01 Q2734.98 1342.54 2734.98 1342.26 Q2734.98 1339.97 2736.1 1339.97 Q2737.27 1339.97 2737.27 1342.26 L2737.27 1370.65 L2764.35 1370.65 Q2764.44 1370.65 2764.91 1370.6 Q2765.38 1370.56 2765.66 1370.56 Q2767.86 1370.56 2767.86 1371.73 Q2767.91 1372.9 2765.57 1372.9 Q2765.28 1372.9 2764.86 1372.85 Q2764.44 1372.81 2764.35 1372.81 L2737.27 1372.81 L2737.27 1401.29 Q2737.27 1403.49 2736.1 1403.49 Q2734.98 1403.49 2734.98 1401.19 Q2734.98 1400.91 2735.02 1400.44 Q2735.07 1400.02 2735.07 1399.93 L2735.07 1372.81 L2708.04 1372.81 Q2707.95 1372.81 2707.38 1372.85 Q2706.87 1372.9 2706.59 1372.9 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2804.91 1340.95 L2804.91 1337.95 Q2816.44 1337.95 2822.38 1331.82 Q2824.02 1331.82 2824.31 1332.19 Q2824.59 1332.57 2824.59 1334.3 L2824.59 1388.12 Q2824.59 1390.98 2825.99 1391.87 Q2827.4 1392.76 2833.53 1392.76 L2836.58 1392.76 L2836.58 1395.71 Q2833.21 1395.43 2821.03 1395.43 Q2808.85 1395.43 2805.52 1395.71 L2805.52 1392.76 L2808.57 1392.76 Q2814.61 1392.76 2816.06 1391.92 Q2817.51 1391.03 2817.51 1388.12 L2817.51 1338.42 Q2812.5 1340.95 2804.91 1340.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2852.42 1418.76 Q2852.42 1418.29 2853.64 1417.12 Q2869.1 1401.38 2869.1 1371.73 Q2869.1 1341.98 2854.25 1326.94 Q2852.42 1325.21 2852.42 1324.7 Q2852.42 1323.76 2853.36 1323.76 Q2854.01 1323.76 2856.31 1325.68 Q2858.65 1327.6 2862.16 1332 Q2865.72 1336.41 2868.35 1341.79 Q2874.67 1354.86 2874.67 1371.73 Q2874.67 1387.94 2868.63 1401.01 Q2866.05 1406.49 2862.44 1411.08 Q2858.84 1415.67 2856.45 1417.68 Q2854.06 1419.7 2853.36 1419.7 Q2852.42 1419.7 2852.42 1418.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M2884.69 1337.73 Q2884.69 1336.51 2884.79 1336.15 Q2884.92 1335.79 2885.44 1335.24 L2898.33 1320.87 Q2905.38 1312.94 2905.38 1306.02 Q2905.38 1301.53 2903.02 1298.31 Q2900.69 1295.1 2896.4 1295.1 Q2893.45 1295.1 2890.95 1296.9 Q2888.46 1298.71 2887.31 1301.92 Q2887.51 1301.85 2888.2 1301.85 Q2889.87 1301.85 2890.79 1302.9 Q2891.74 1303.95 2891.74 1305.36 Q2891.74 1307.17 2890.56 1308.05 Q2889.41 1308.9 2888.27 1308.9 Q2887.81 1308.9 2887.18 1308.81 Q2886.59 1308.71 2885.64 1307.79 Q2884.69 1306.84 2884.69 1305.17 Q2884.69 1300.48 2888.23 1296.74 Q2891.81 1293 2897.25 1293 Q2903.41 1293 2907.45 1296.67 Q2911.51 1300.31 2911.51 1306.02 Q2911.51 1308.02 2910.89 1309.86 Q2910.3 1311.66 2909.48 1313.07 Q2908.69 1314.48 2906.53 1316.74 Q2904.37 1319 2902.63 1320.61 Q2900.89 1322.22 2896.99 1325.63 L2889.87 1332.55 L2901.97 1332.55 Q2907.87 1332.55 2908.33 1332.02 Q2908.99 1331.07 2909.81 1326.05 L2911.51 1326.05 L2909.61 1337.73 L2884.69 1337.73 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "function recursiveplot(p, γ)\n",
    "    a = 1\n",
    "    xh = 1\n",
    "    y = (z) -> -ricfw(γ) / 2 / γ^2 * xh + z\n",
    "    X = (ricfw(γ) + γ^2 - 1)\n",
    "    P = ricfw(γ)\n",
    "    ymin = 0.3\n",
    "    ymax = 0.9\n",
    "\n",
    "    i1 = P * xh / 2  / (γ^2 - 2 * γ^2 / (P-1) * sqrt(γ^2 - P))\n",
    "    i1 = y(i1)\n",
    "    i2 = 1 / 2 / γ^2 * (P + 2 * γ^2 - 1) * ((P - 1) - 2 * sqrt(γ^2 - P)) / ((P + 1)^2 - 4 * γ^2) * P * xh\n",
    "    i2 = y(i2)\n",
    "\n",
    "    f1y = (z) -> (γ^2 * z)^2 / X - γ^2 * z^2\n",
    "    f2y = (z) -> -P / (P-1) * xh^2 + (P*xh + γ^2 * z)^2 / X - P * xh^2 - γ^2 * z^2\n",
    "    f3y = (z) -> - P / (P - 1) * (Ahat(γ) * xh + 2 * Ghat(γ) * z)^2\n",
    "\n",
    "    lw = 5\n",
    "    plot!(p, ymin:0.001:ymax,f1y, label = L\"l_1(t+1)\", linewidth = lw, linestyle = :dash, linecolor = :red)\n",
    "    plot!(p,ymin:0.001:ymax, f2y, label = L\"l_{-1}(t+1)\",linestyle = :dashdot, linewidth = lw, linecolor = :blue)\n",
    "\n",
    "    plot!(p, ymin:0.001:i1, f1y, linecolor = :red, linewidth = lw+1, label = nothing)\n",
    "    plot!(p, i2:0.001:ymax, f2y, linecolor = :blue, linewidth = lw+1, label = nothing)\n",
    "    plot!(p, f3y, label = L\"\\frac{P}{P-1}\\hat x(t + 1)^2\", linewidth = lw, linestyle = :dot, legend = :bottomleft, linecolor = :black)\n",
    "    plot!(p, [i1], [f1y(i1)], marker = :o, markersize = lw+2, markercolor = :red, label = nothing)\n",
    "    plot!(p, [i2], [f2y(i2)], marker = :o, markersize = lw+2, markercolor = :blue, label = nothing)\n",
    "    plot!(p, xlabel = \"y(t)\", ylabel = L\"l(t+1)\")\n",
    "    fontsize = 16\n",
    "    plot!(p,\n",
    "        xtickfontsize = fontsize,\n",
    "        ytickfontsize = fontsize,\n",
    "        guidefontsize = fontsize,\n",
    "        legendfontsize = fontsize\n",
    "    )\n",
    "end\n",
    "p = plot(layout = (1,2), size=(900, 450)) # Adjust to your liking\n",
    "recursiveplot(p[1], 3.4)\n",
    "recursiveplot(p[2], 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "#127 (generic function with 1 method)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using NLsolve\n",
    "getsol = function(a)\n",
    "    function f!(F, x)\n",
    "        function ricfw(γ)\n",
    "            P = -(γ^2 * a^2 - 1)/2 + √((γ^2 * a^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "            return P\n",
    "        end\n",
    "        lhs = function(γ)\n",
    "            P = ricfw(γ)\n",
    "            return (P + 2*γ^2 - 1) * (P - 1 - 2*sqrt(γ^2 - P))^2 \n",
    "        end\n",
    "\n",
    "        rhs = function(γ)\n",
    "            P = ricfw(γ)\n",
    "            return (P - 1)*((P + 1)^2 - 4 * γ^2)\n",
    "        end\n",
    "        \n",
    "        \n",
    "        F[1] = lhs(x[1]) - rhs(x[1])\n",
    "    end\n",
    "    sol = nlsolve(f!, [2.1*a^2 + 2*abs(a) + 1], autodiff = :forward)\n",
    "    return sol.zero[1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip560\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip561\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip562\">\n",
       "    <rect x=\"194\" y=\"47\" width=\"2159\" height=\"1321\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M194.704 1367.02 L2352.76 1367.02 L2352.76 47.2441 L194.704 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  255.781,1367.02 255.781,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  764.755,1367.02 764.755,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1273.73,1367.02 1273.73,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1782.7,1367.02 1782.7,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2291.68,1367.02 2291.68,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1367.02 2352.76,1367.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  255.781,1367.02 255.781,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  764.755,1367.02 764.755,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1273.73,1367.02 1273.73,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1782.7,1367.02 1782.7,1348.12 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2291.68,1367.02 2291.68,1348.12 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M148.837 1438.96 L208.189 1438.96 L208.189 1446.83 L148.837 1446.83 L148.837 1438.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M229.994 1464.75 L245.272 1464.75 L245.272 1412.02 L228.651 1415.35 L228.651 1406.83 L245.179 1403.5 L254.531 1403.5 L254.531 1464.75 L269.809 1464.75 L269.809 1472.62 L229.994 1472.62 L229.994 1464.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M288.697 1460.86 L298.466 1460.86 L298.466 1472.62 L288.697 1472.62 L288.697 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M338.836 1409.66 Q331.614 1409.66 327.956 1416.79 Q324.345 1423.87 324.345 1438.13 Q324.345 1452.34 327.956 1459.47 Q331.614 1466.56 338.836 1466.56 Q346.105 1466.56 349.716 1459.47 Q353.373 1452.34 353.373 1438.13 Q353.373 1423.87 349.716 1416.79 Q346.105 1409.66 338.836 1409.66 M338.836 1402.25 Q350.456 1402.25 356.567 1411.46 Q362.725 1420.63 362.725 1438.13 Q362.725 1455.58 356.567 1464.8 Q350.456 1473.96 338.836 1473.96 Q327.216 1473.96 321.058 1464.8 Q314.947 1455.58 314.947 1438.13 Q314.947 1420.63 321.058 1411.46 Q327.216 1402.25 338.836 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M658.807 1438.96 L718.158 1438.96 L718.158 1446.83 L658.807 1446.83 L658.807 1438.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M758.343 1409.66 Q751.121 1409.66 747.464 1416.79 Q743.853 1423.87 743.853 1438.13 Q743.853 1452.34 747.464 1459.47 Q751.121 1466.56 758.343 1466.56 Q765.612 1466.56 769.223 1459.47 Q772.88 1452.34 772.88 1438.13 Q772.88 1423.87 769.223 1416.79 Q765.612 1409.66 758.343 1409.66 M758.343 1402.25 Q769.964 1402.25 776.075 1411.46 Q782.232 1420.63 782.232 1438.13 Q782.232 1455.58 776.075 1464.8 Q769.964 1473.96 758.343 1473.96 Q746.723 1473.96 740.566 1464.8 Q734.455 1455.58 734.455 1438.13 Q734.455 1420.63 740.566 1411.46 Q746.723 1402.25 758.343 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M798.667 1460.86 L808.436 1460.86 L808.436 1472.62 L798.667 1472.62 L798.667 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M828.899 1403.5 L865.611 1403.5 L865.611 1411.37 L837.463 1411.37 L837.463 1428.31 Q839.5 1427.62 841.537 1427.3 Q843.574 1426.93 845.612 1426.93 Q857.186 1426.93 863.945 1433.27 Q870.704 1439.61 870.704 1450.44 Q870.704 1461.6 863.76 1467.81 Q856.815 1473.96 844.176 1473.96 Q839.824 1473.96 835.287 1473.22 Q830.797 1472.48 825.982 1471 L825.982 1461.6 Q830.149 1463.87 834.593 1464.98 Q839.037 1466.09 843.991 1466.09 Q852 1466.09 856.676 1461.88 Q861.352 1457.67 861.352 1450.44 Q861.352 1443.22 856.676 1439.01 Q852 1434.8 843.991 1434.8 Q840.241 1434.8 836.491 1435.63 Q832.787 1436.46 828.899 1438.22 L828.899 1403.5 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1228.5 1409.66 Q1221.28 1409.66 1217.62 1416.79 Q1214.01 1423.87 1214.01 1438.13 Q1214.01 1452.34 1217.62 1459.47 Q1221.28 1466.56 1228.5 1466.56 Q1235.77 1466.56 1239.38 1459.47 Q1243.04 1452.34 1243.04 1438.13 Q1243.04 1423.87 1239.38 1416.79 Q1235.77 1409.66 1228.5 1409.66 M1228.5 1402.25 Q1240.12 1402.25 1246.23 1411.46 Q1252.39 1420.63 1252.39 1438.13 Q1252.39 1455.58 1246.23 1464.8 Q1240.12 1473.96 1228.5 1473.96 Q1216.88 1473.96 1210.72 1464.8 Q1204.61 1455.58 1204.61 1438.13 Q1204.61 1420.63 1210.72 1411.46 Q1216.88 1402.25 1228.5 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1268.82 1460.86 L1278.59 1460.86 L1278.59 1472.62 L1268.82 1472.62 L1268.82 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1318.96 1409.66 Q1311.74 1409.66 1308.08 1416.79 Q1304.47 1423.87 1304.47 1438.13 Q1304.47 1452.34 1308.08 1459.47 Q1311.74 1466.56 1318.96 1466.56 Q1326.23 1466.56 1329.84 1459.47 Q1333.5 1452.34 1333.5 1438.13 Q1333.5 1423.87 1329.84 1416.79 Q1326.23 1409.66 1318.96 1409.66 M1318.96 1402.25 Q1330.58 1402.25 1336.69 1411.46 Q1342.85 1420.63 1342.85 1438.13 Q1342.85 1455.58 1336.69 1464.8 Q1330.58 1473.96 1318.96 1473.96 Q1307.34 1473.96 1301.18 1464.8 Q1295.07 1455.58 1295.07 1438.13 Q1295.07 1420.63 1301.18 1411.46 Q1307.34 1402.25 1318.96 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1738.47 1409.66 Q1731.25 1409.66 1727.59 1416.79 Q1723.98 1423.87 1723.98 1438.13 Q1723.98 1452.34 1727.59 1459.47 Q1731.25 1466.56 1738.47 1466.56 Q1745.74 1466.56 1749.35 1459.47 Q1753.01 1452.34 1753.01 1438.13 Q1753.01 1423.87 1749.35 1416.79 Q1745.74 1409.66 1738.47 1409.66 M1738.47 1402.25 Q1750.09 1402.25 1756.2 1411.46 Q1762.36 1420.63 1762.36 1438.13 Q1762.36 1455.58 1756.2 1464.8 Q1750.09 1473.96 1738.47 1473.96 Q1726.85 1473.96 1720.69 1464.8 Q1714.58 1455.58 1714.58 1438.13 Q1714.58 1420.63 1720.69 1411.46 Q1726.85 1402.25 1738.47 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1778.79 1460.86 L1788.56 1460.86 L1788.56 1472.62 L1778.79 1472.62 L1778.79 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1809.02 1403.5 L1845.74 1403.5 L1845.74 1411.37 L1817.59 1411.37 L1817.59 1428.31 Q1819.63 1427.62 1821.66 1427.3 Q1823.7 1426.93 1825.74 1426.93 Q1837.31 1426.93 1844.07 1433.27 Q1850.83 1439.61 1850.83 1450.44 Q1850.83 1461.6 1843.88 1467.81 Q1836.94 1473.96 1824.3 1473.96 Q1819.95 1473.96 1815.41 1473.22 Q1810.92 1472.48 1806.11 1471 L1806.11 1461.6 Q1810.27 1463.87 1814.72 1464.98 Q1819.16 1466.09 1824.12 1466.09 Q1832.13 1466.09 1836.8 1461.88 Q1841.48 1457.67 1841.48 1450.44 Q1841.48 1443.22 1836.8 1439.01 Q1832.13 1434.8 1824.12 1434.8 Q1820.37 1434.8 1816.62 1435.63 Q1812.91 1436.46 1809.02 1438.22 L1809.02 1403.5 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2225.98 1464.75 L2241.26 1464.75 L2241.26 1412.02 L2224.64 1415.35 L2224.64 1406.83 L2241.17 1403.5 L2250.52 1403.5 L2250.52 1464.75 L2265.8 1464.75 L2265.8 1472.62 L2225.98 1472.62 L2225.98 1464.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2284.69 1460.86 L2294.46 1460.86 L2294.46 1472.62 L2284.69 1472.62 L2284.69 1460.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2334.83 1409.66 Q2327.6 1409.66 2323.95 1416.79 Q2320.34 1423.87 2320.34 1438.13 Q2320.34 1452.34 2323.95 1459.47 Q2327.6 1466.56 2334.83 1466.56 Q2342.1 1466.56 2345.71 1459.47 Q2349.36 1452.34 2349.36 1438.13 Q2349.36 1423.87 2345.71 1416.79 Q2342.1 1409.66 2334.83 1409.66 M2334.83 1402.25 Q2346.45 1402.25 2352.56 1411.46 Q2358.72 1420.63 2358.72 1438.13 Q2358.72 1455.58 2352.56 1464.8 Q2346.45 1473.96 2334.83 1473.96 Q2323.21 1473.96 2317.05 1464.8 Q2310.94 1455.58 2310.94 1438.13 Q2310.94 1420.63 2317.05 1411.46 Q2323.21 1402.25 2334.83 1402.25 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1278.64 1563.58 Q1268.31 1563.58 1264.33 1565.94 Q1260.35 1568.3 1260.35 1574 Q1260.35 1578.53 1263.31 1581.22 Q1266.32 1583.86 1271.46 1583.86 Q1278.54 1583.86 1282.8 1578.86 Q1287.11 1573.81 1287.11 1565.48 L1287.11 1563.58 L1278.64 1563.58 M1295.63 1560.06 L1295.63 1589.64 L1287.11 1589.64 L1287.11 1581.77 Q1284.19 1586.5 1279.84 1588.76 Q1275.49 1590.99 1269.19 1590.99 Q1261.23 1590.99 1256.51 1586.54 Q1251.83 1582.05 1251.83 1574.55 Q1251.83 1565.8 1257.67 1561.36 Q1263.54 1556.91 1275.17 1556.91 L1287.11 1556.91 L1287.11 1556.08 Q1287.11 1550.2 1283.22 1547.01 Q1279.38 1543.76 1272.39 1543.76 Q1267.94 1543.76 1263.73 1544.83 Q1259.52 1545.89 1255.63 1548.02 L1255.63 1540.15 Q1260.3 1538.35 1264.7 1537.47 Q1269.1 1536.54 1273.27 1536.54 Q1284.52 1536.54 1290.07 1542.38 Q1295.63 1548.21 1295.63 1560.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,1329.67 2352.76,1329.67 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,928.032 2352.76,928.032 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,526.396 2352.76,526.396 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  194.704,124.76 2352.76,124.76 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1367.02 194.704,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,1329.67 213.602,1329.67 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,928.032 213.602,928.032 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,526.396 213.602,526.396 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  194.704,124.76 213.602,124.76 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M118.889 1356.36 L134.167 1356.36 L134.167 1303.63 L117.547 1306.96 L117.547 1298.44 L134.075 1295.11 L143.426 1295.11 L143.426 1356.36 L158.704 1356.36 L158.704 1364.23 L118.889 1364.23 L118.889 1356.36 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M126.065 954.721 L158.704 954.721 L158.704 962.592 L114.815 962.592 L114.815 954.721 Q120.139 949.212 129.306 939.953 Q138.519 930.647 140.88 927.962 Q145.371 922.916 147.13 919.444 Q148.936 915.925 148.936 912.546 Q148.936 907.036 145.047 903.564 Q141.204 900.092 135 900.092 Q130.602 900.092 125.695 901.62 Q120.834 903.148 115.278 906.249 L115.278 896.805 Q120.926 894.537 125.834 893.379 Q130.741 892.222 134.815 892.222 Q145.556 892.222 151.945 897.592 Q158.334 902.962 158.334 911.944 Q158.334 916.203 156.713 920.046 Q155.139 923.842 150.926 929.027 Q149.769 930.37 143.565 936.805 Q137.362 943.194 126.065 954.721 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M144.445 523.687 Q151.158 525.123 154.908 529.66 Q158.704 534.197 158.704 540.863 Q158.704 551.095 151.667 556.697 Q144.63 562.298 131.667 562.298 Q127.315 562.298 122.686 561.419 Q118.102 560.585 113.195 558.872 L113.195 549.845 Q117.084 552.113 121.713 553.271 Q126.343 554.428 131.389 554.428 Q140.186 554.428 144.769 550.956 Q149.399 547.484 149.399 540.863 Q149.399 534.752 145.093 531.326 Q140.834 527.854 133.195 527.854 L125.139 527.854 L125.139 520.169 L133.565 520.169 Q140.463 520.169 144.121 517.438 Q147.778 514.66 147.778 509.475 Q147.778 504.151 143.982 501.326 Q140.232 498.456 133.195 498.456 Q129.352 498.456 124.954 499.289 Q120.556 500.123 115.278 501.882 L115.278 493.549 Q120.602 492.067 125.232 491.327 Q129.908 490.586 134.028 490.586 Q144.676 490.586 150.88 495.447 Q157.084 500.262 157.084 508.502 Q157.084 514.243 153.797 518.225 Q150.51 522.16 144.445 523.687 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M139.537 98.3479 L115.926 135.246 L139.537 135.246 L139.537 98.3479 M137.084 90.1998 L148.843 90.1998 L148.843 135.246 L158.704 135.246 L158.704 143.024 L148.843 143.024 L148.843 159.32 L139.537 159.32 L139.537 143.024 L108.334 143.024 L108.334 133.996 L137.084 90.1998 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M17.7864 681.363 Q18.1612 681.363 21.4403 683.19 Q27.4833 686.235 36.7118 690.123 Q45.9402 694.011 52.7796 696.213 Q54.4191 696.681 56.5271 697.009 Q62.9917 697.852 73.0165 700.569 Q76.1552 701.506 77.4668 702.115 Q78.7785 702.724 78.7785 703.614 Q78.7785 704.879 77.0452 704.879 Q75.3119 704.879 68.8474 703.286 Q62.3828 701.647 56.4335 699.866 Q53.1543 698.742 47.0176 698.742 Q45.0502 698.742 43.27 698.836 Q41.4899 698.93 38.9135 699.304 Q36.337 699.679 34.229 700.288 Q32.121 700.897 29.9193 702.068 Q27.6707 703.239 26.1717 704.832 Q24.6258 706.425 23.642 708.861 Q22.6583 711.25 22.6583 714.248 Q22.6583 714.997 22.752 715.934 Q22.7988 716.824 23.4078 718.979 Q24.0168 721.087 25.0942 722.867 Q26.1248 724.647 28.4202 726.568 Q30.7156 728.489 33.8074 729.519 L34.2758 729.894 Q34.2758 730.503 34.2758 730.831 Q34.229 731.112 33.9948 731.44 Q33.7605 731.721 33.3389 731.721 Q32.3552 731.721 30.3877 730.971 Q28.4202 730.175 25.8906 728.582 Q23.361 726.943 21.1124 724.835 Q18.8639 722.68 17.318 719.541 Q15.7721 716.403 15.7721 713.03 Q15.7721 704.364 26.3122 700.241 Q35.2596 696.634 45.8934 696.306 Q27.0149 688.811 17.5054 683.658 Q16.8027 683.377 16.8027 682.534 Q16.8495 681.363 17.7864 681.363 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip562)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" points=\"\n",
       "  255.781,271.162 357.576,429.413 459.371,575.466 561.166,710.068 662.961,833.785 764.755,946.874 866.55,1049.15 968.345,1139.88 1070.14,1217.84 1171.94,1281.51 \n",
       "  1273.73,1329.67 1375.52,1281.51 1477.32,1217.84 1579.11,1139.88 1680.91,1049.15 1782.7,946.874 1884.5,833.785 1986.29,710.068 2088.09,575.466 2189.88,429.413 \n",
       "  2291.68,271.162 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#e26f46; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  255.781,360.033 357.576,518.031 459.371,661.145 561.166,789.685 662.961,904.048 764.755,1004.74 866.55,1092.38 968.345,1167.72 1070.14,1231.68 1171.94,1285.29 \n",
       "  1273.73,1329.67 1375.52,1285.29 1477.32,1231.68 1579.11,1167.72 1680.91,1092.38 1782.7,1004.74 1884.5,904.048 1986.29,789.685 2088.09,661.145 2189.88,518.031 \n",
       "  2291.68,360.033 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip562)\" style=\"stroke:#3da44d; stroke-linecap:butt; stroke-linejoin:round; stroke-width:20; stroke-opacity:1; fill:none\" stroke-dasharray=\"80, 50\" points=\"\n",
       "  255.781,84.5962 357.576,244.849 459.371,388.233 561.166,514.748 662.961,624.395 764.755,717.173 866.55,793.082 968.345,852.123 1070.14,894.294 1171.94,919.597 \n",
       "  1273.73,928.032 1375.52,919.597 1477.32,894.294 1579.11,852.123 1680.91,793.082 1782.7,717.173 1884.5,624.395 1986.29,514.748 2088.09,388.233 2189.88,244.849 \n",
       "  2291.68,84.5962 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"\n",
       "M1137.15 584.857 L2280.82 584.857 L2280.82 91.2366 L1137.15 91.2366  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1137.15,584.857 2280.82,584.857 2280.82,91.2366 1137.15,91.2366 1137.15,584.857 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip560)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1161.13,214.642 1305,214.642 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1379.34 196.359 Q1379.34 196.734 1377.51 200.013 Q1374.47 206.056 1370.58 215.284 Q1366.69 224.513 1364.49 231.352 Q1364.02 232.992 1363.69 235.1 Q1362.85 241.564 1360.13 251.589 Q1359.19 254.728 1358.58 256.039 Q1357.98 257.351 1357.09 257.351 Q1355.82 257.351 1355.82 255.618 Q1355.82 253.884 1357.41 247.42 Q1359.05 240.955 1360.83 235.006 Q1361.96 231.727 1361.96 225.59 Q1361.96 223.623 1361.86 221.842 Q1361.77 220.062 1361.4 217.486 Q1361.02 214.909 1360.41 212.801 Q1359.8 210.693 1358.63 208.492 Q1357.46 206.243 1355.87 204.744 Q1354.27 203.198 1351.84 202.214 Q1349.45 201.231 1346.45 201.231 Q1345.7 201.231 1344.77 201.324 Q1343.88 201.371 1341.72 201.98 Q1339.61 202.589 1337.83 203.667 Q1336.05 204.697 1334.13 206.993 Q1332.21 209.288 1331.18 212.38 L1330.81 212.848 Q1330.2 212.848 1329.87 212.848 Q1329.59 212.801 1329.26 212.567 Q1328.98 212.333 1328.98 211.911 Q1328.98 210.928 1329.73 208.96 Q1330.52 206.993 1332.12 204.463 Q1333.76 201.933 1335.86 199.685 Q1338.02 197.436 1341.16 195.89 Q1344.3 194.344 1347.67 194.344 Q1356.34 194.344 1360.46 204.885 Q1364.07 213.832 1364.39 224.466 Q1371.89 205.587 1377.04 196.078 Q1377.32 195.375 1378.17 195.375 Q1379.34 195.422 1379.34 196.359 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1441.02 183.887 Q1441.16 184.314 1440.83 184.445 L1428.46 190.61 L1434.83 202.841 Q1435.02 203.103 1434.7 203.431 Q1434.37 203.628 1434.1 203.365 L1424.43 193.561 L1414.76 203.365 Q1414.5 203.628 1414.17 203.431 Q1413.84 203.103 1414.04 202.841 L1420.4 190.61 L1408.04 184.445 Q1407.71 184.314 1407.84 183.887 Q1407.94 183.559 1408.3 183.559 L1421.94 185.855 L1423.97 172.214 Q1424.1 171.82 1424.43 171.82 Q1424.76 171.82 1424.89 172.214 L1426.92 185.855 L1440.56 183.559 Q1440.93 183.559 1441.02 183.887 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip560)\" style=\"stroke:#e26f46; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  1161.13,338.047 1305,338.047 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1328.98 352.015 Q1328.98 335.807 1335.02 322.737 Q1337.6 317.256 1341.21 312.665 Q1344.81 308.074 1347.2 306.06 Q1349.59 304.046 1350.25 304.046 Q1351.18 304.046 1351.23 304.983 Q1351.23 305.451 1349.97 306.622 Q1334.51 322.362 1334.55 352.015 Q1334.55 381.761 1349.59 396.892 Q1351.23 398.532 1351.23 399.047 Q1351.23 399.984 1350.25 399.984 Q1349.59 399.984 1347.3 398.063 Q1345 396.143 1341.44 391.739 Q1337.88 387.336 1335.3 381.949 Q1328.98 368.879 1328.98 352.015 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1404 362.274 Q1402.73 368.317 1401.09 371.783 Q1398.47 377.077 1394.02 377.077 Q1390.65 377.077 1388.26 375.016 Q1385.87 372.955 1385.31 369.863 Q1379.17 377.077 1372.8 377.077 Q1367.18 377.077 1363.62 372.814 Q1360.06 368.504 1360.06 361.712 Q1360.06 354.872 1363.43 348.314 Q1366.85 341.756 1372.24 337.68 Q1377.62 333.605 1383.15 333.605 Q1389.01 333.605 1392 339.742 Q1392.24 338.055 1393.32 336.79 Q1394.39 335.525 1396.03 335.525 Q1397.3 335.525 1398.05 336.228 Q1398.8 336.884 1398.8 338.102 Q1398.8 338.711 1398.14 341.381 L1394.67 354.779 L1392.57 363.445 Q1391.77 366.63 1391.54 367.802 Q1391.35 368.973 1391.35 370.519 Q1391.35 374.922 1394.21 374.922 Q1395.61 374.922 1396.74 374.032 Q1397.86 373.142 1398.75 371.268 Q1399.64 369.394 1400.2 367.661 Q1400.76 365.881 1401.51 363.07 Q1401.75 361.946 1401.94 361.665 Q1402.17 361.337 1402.83 361.337 Q1404 361.337 1404 362.274 M1390.83 344.145 Q1390.83 343.723 1390.51 342.552 Q1390.18 341.381 1389.43 339.742 Q1388.68 338.102 1387.04 336.931 Q1385.45 335.713 1383.29 335.713 Q1380.39 335.713 1377.34 338.196 Q1374.34 340.678 1372.14 344.894 Q1370.46 348.267 1368.63 355.341 Q1366.85 362.414 1366.85 365.928 Q1366.85 368.083 1367.32 370.003 Q1367.83 371.877 1369.28 373.423 Q1370.74 374.922 1372.99 374.922 Q1378.47 374.922 1383.85 368.13 Q1384.88 366.958 1385.12 366.49 Q1385.4 365.975 1385.77 364.569 L1390.55 345.785 Q1390.83 344.379 1390.83 344.145 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1439.12 353.186 Q1436.91 353.186 1436.91 352.015 Q1436.91 350.844 1439.21 350.844 Q1439.49 350.844 1439.96 350.891 Q1440.48 350.937 1440.57 350.937 L1467.6 350.937 L1467.6 323.814 Q1467.6 323.721 1467.55 323.299 Q1467.5 322.831 1467.5 322.549 Q1467.5 320.254 1468.63 320.254 Q1469.8 320.254 1469.8 322.549 L1469.8 350.937 L1496.88 350.937 Q1496.97 350.937 1497.44 350.891 Q1497.91 350.844 1498.19 350.844 Q1500.39 350.844 1500.39 352.015 Q1500.44 353.186 1498.09 353.186 Q1497.81 353.186 1497.39 353.139 Q1496.97 353.092 1496.88 353.092 L1469.8 353.092 L1469.8 381.574 Q1469.8 383.776 1468.63 383.776 Q1467.5 383.776 1467.5 381.48 Q1467.5 381.199 1467.55 380.731 Q1467.6 380.309 1467.6 380.216 L1467.6 353.092 L1440.57 353.092 Q1440.48 353.092 1439.91 353.139 Q1439.4 353.186 1439.12 353.186 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1537.44 352.975 L1552.18 330.235 L1558.18 360.41 L1559.3 365.908 Q1559.55 364.471 1560.3 362.034 Q1561.11 359.535 1561.24 358.91 L1581.04 282.879 Q1581.17 282.38 1581.35 281.567 Q1581.6 280.693 1581.73 280.38 Q1581.85 280.068 1582.04 279.443 Q1582.23 278.818 1582.35 278.631 Q1582.48 278.381 1582.67 277.944 Q1582.85 277.507 1583.1 277.382 Q1583.35 277.257 1583.67 277.007 Q1583.98 276.757 1584.35 276.694 Q1584.79 276.632 1585.23 276.569 Q1585.67 276.507 1586.29 276.507 L1597.47 276.507 Q1601.41 276.507 1601.41 279.068 Q1601.41 281.63 1597.6 281.63 L1586.66 281.63 L1560.86 380.277 Q1560.49 381.714 1560.18 382.276 Q1559.93 382.838 1559.05 383.338 Q1558.18 383.838 1556.61 383.838 L1555.37 383.838 L1547.18 343.167 L1539.5 355.037 L1537.44 352.975 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"\n",
       "M1597.21 281.659 L1866.73 281.659 L1866.73 276.344 L1597.21 276.344  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1651.39 361.926 Q1650.12 367.969 1648.48 371.435 Q1645.86 376.729 1641.41 376.729 Q1638.04 376.729 1635.65 374.668 Q1633.26 372.606 1632.7 369.515 Q1626.56 376.729 1620.19 376.729 Q1614.57 376.729 1611.01 372.466 Q1607.45 368.156 1607.45 361.364 Q1607.45 354.524 1610.82 347.966 Q1614.24 341.408 1619.63 337.332 Q1625.01 333.257 1630.54 333.257 Q1636.4 333.257 1639.39 339.393 Q1639.63 337.707 1640.71 336.442 Q1641.78 335.177 1643.42 335.177 Q1644.69 335.177 1645.44 335.88 Q1646.19 336.536 1646.19 337.754 Q1646.19 338.363 1645.53 341.033 L1642.06 354.431 L1639.96 363.097 Q1639.16 366.282 1638.93 367.453 Q1638.74 368.625 1638.74 370.17 Q1638.74 374.574 1641.6 374.574 Q1643 374.574 1644.13 373.684 Q1645.25 372.794 1646.14 370.92 Q1647.03 369.046 1647.59 367.313 Q1648.15 365.533 1648.9 362.722 Q1649.14 361.598 1649.33 361.317 Q1649.56 360.989 1650.22 360.989 Q1651.39 360.989 1651.39 361.926 M1638.22 343.797 Q1638.22 343.375 1637.89 342.204 Q1637.57 341.033 1636.82 339.393 Q1636.07 337.754 1634.43 336.583 Q1632.84 335.365 1630.68 335.365 Q1627.78 335.365 1624.73 337.847 Q1621.73 340.33 1619.53 344.546 Q1617.85 347.919 1616.02 354.993 Q1614.24 362.066 1614.24 365.58 Q1614.24 367.734 1614.71 369.655 Q1615.22 371.529 1616.67 373.075 Q1618.13 374.574 1620.37 374.574 Q1625.86 374.574 1631.24 367.781 Q1632.27 366.61 1632.51 366.142 Q1632.79 365.626 1633.16 364.221 L1637.94 345.436 Q1638.22 344.031 1638.22 343.797 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1661.2 346.956 Q1661.2 345.743 1661.3 345.382 Q1661.43 345.021 1661.96 344.464 L1674.84 330.101 Q1681.89 322.166 1681.89 315.247 Q1681.89 310.754 1679.53 307.541 Q1677.2 304.327 1672.91 304.327 Q1669.96 304.327 1667.46 306.131 Q1664.97 307.934 1663.82 311.148 Q1664.02 311.082 1664.71 311.082 Q1666.38 311.082 1667.3 312.131 Q1668.25 313.181 1668.25 314.591 Q1668.25 316.394 1667.07 317.28 Q1665.92 318.132 1664.78 318.132 Q1664.32 318.132 1663.69 318.034 Q1663.1 317.936 1662.15 317.017 Q1661.2 316.066 1661.2 314.394 Q1661.2 309.705 1664.74 305.967 Q1668.32 302.228 1673.76 302.228 Q1679.93 302.228 1683.96 305.901 Q1688.02 309.541 1688.02 315.247 Q1688.02 317.247 1687.4 319.083 Q1686.81 320.887 1685.99 322.297 Q1685.2 323.707 1683.04 325.969 Q1680.88 328.232 1679.14 329.839 Q1677.4 331.446 1673.5 334.856 L1666.38 341.775 L1678.48 341.775 Q1684.38 341.775 1684.84 341.25 Q1685.5 340.299 1686.32 335.282 L1688.02 335.282 L1686.12 346.956 L1661.2 346.956 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1726.81 352.838 Q1724.61 352.838 1724.61 351.667 Q1724.61 350.496 1726.91 350.496 Q1727.19 350.496 1727.66 350.542 Q1728.17 350.589 1728.27 350.589 L1755.29 350.589 L1755.29 323.466 Q1755.29 323.372 1755.25 322.951 Q1755.2 322.482 1755.2 322.201 Q1755.2 319.906 1756.33 319.906 Q1757.5 319.906 1757.5 322.201 L1757.5 350.589 L1784.57 350.589 Q1784.67 350.589 1785.14 350.542 Q1785.6 350.496 1785.88 350.496 Q1788.09 350.496 1788.09 351.667 Q1788.13 352.838 1785.79 352.838 Q1785.51 352.838 1785.09 352.791 Q1784.67 352.744 1784.57 352.744 L1757.5 352.744 L1757.5 381.226 Q1757.5 383.428 1756.33 383.428 Q1755.2 383.428 1755.2 381.132 Q1755.2 380.851 1755.25 380.383 Q1755.29 379.961 1755.29 379.867 L1755.29 352.744 L1728.27 352.744 Q1728.17 352.744 1727.61 352.791 Q1727.09 352.838 1726.81 352.838 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1825.13 320.89 L1825.13 317.892 Q1836.66 317.892 1842.6 311.755 Q1844.24 311.755 1844.53 312.13 Q1844.81 312.504 1844.81 314.238 L1844.81 368.062 Q1844.81 370.92 1846.21 371.81 Q1847.62 372.7 1853.75 372.7 L1856.8 372.7 L1856.8 375.651 Q1853.43 375.37 1841.25 375.37 Q1829.07 375.37 1825.74 375.651 L1825.74 372.7 L1828.79 372.7 Q1834.83 372.7 1836.28 371.857 Q1837.73 370.967 1837.73 368.062 L1837.73 318.36 Q1832.72 320.89 1825.13 320.89 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1866.73 399.047 Q1866.73 398.579 1867.95 397.408 Q1883.41 381.668 1883.41 352.015 Q1883.41 322.268 1868.56 307.231 Q1866.73 305.498 1866.73 304.983 Q1866.73 304.046 1867.67 304.046 Q1868.32 304.046 1870.62 305.966 Q1872.96 307.887 1876.47 312.29 Q1880.03 316.694 1882.66 322.081 Q1888.98 335.151 1888.98 352.015 Q1888.98 368.223 1882.94 381.293 Q1880.36 386.774 1876.76 391.365 Q1873.15 395.955 1870.76 397.97 Q1868.37 399.984 1867.67 399.984 Q1866.73 399.984 1866.73 399.047 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1903.57 352.975 L1918.31 330.235 L1924.31 360.41 L1925.43 365.908 Q1925.68 364.471 1926.43 362.034 Q1927.25 359.535 1927.37 358.91 L1947.18 282.879 Q1947.3 282.38 1947.49 281.567 Q1947.74 280.693 1947.86 280.38 Q1947.99 280.068 1948.17 279.443 Q1948.36 278.818 1948.49 278.631 Q1948.61 278.381 1948.8 277.944 Q1948.99 277.507 1949.24 277.382 Q1949.49 277.257 1949.8 277.007 Q1950.11 276.757 1950.49 276.694 Q1950.92 276.632 1951.36 276.569 Q1951.8 276.507 1952.42 276.507 L1963.61 276.507 Q1967.54 276.507 1967.54 279.068 Q1967.54 281.63 1963.73 281.63 L1952.8 281.63 L1927 380.277 Q1926.62 381.714 1926.31 382.276 Q1926.06 382.838 1925.18 383.338 Q1924.31 383.838 1922.75 383.838 L1921.5 383.838 L1913.31 343.167 L1905.63 355.037 L1903.57 352.975 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"\n",
       "M1963.34 281.659 L2232.86 281.659 L2232.86 276.344 L1963.34 276.344  Z\n",
       "  \" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M2017.52 361.926 Q2016.25 367.969 2014.61 371.435 Q2011.99 376.729 2007.54 376.729 Q2004.17 376.729 2001.78 374.668 Q1999.39 372.606 1998.83 369.515 Q1992.69 376.729 1986.32 376.729 Q1980.7 376.729 1977.14 372.466 Q1973.58 368.156 1973.58 361.364 Q1973.58 354.524 1976.95 347.966 Q1980.37 341.408 1985.76 337.332 Q1991.15 333.257 1996.67 333.257 Q2002.53 333.257 2005.53 339.393 Q2005.76 337.707 2006.84 336.442 Q2007.92 335.177 2009.56 335.177 Q2010.82 335.177 2011.57 335.88 Q2012.32 336.536 2012.32 337.754 Q2012.32 338.363 2011.66 341.033 L2008.2 354.431 L2006.09 363.097 Q2005.29 366.282 2005.06 367.453 Q2004.87 368.625 2004.87 370.17 Q2004.87 374.574 2007.73 374.574 Q2009.13 374.574 2010.26 373.684 Q2011.38 372.794 2012.27 370.92 Q2013.16 369.046 2013.72 367.313 Q2014.29 365.533 2015.04 362.722 Q2015.27 361.598 2015.46 361.317 Q2015.69 360.989 2016.35 360.989 Q2017.52 360.989 2017.52 361.926 M2004.36 343.797 Q2004.36 343.375 2004.03 342.204 Q2003.7 341.033 2002.95 339.393 Q2002.2 337.754 2000.56 336.583 Q1998.97 335.365 1996.81 335.365 Q1993.91 335.365 1990.86 337.847 Q1987.87 340.33 1985.66 344.546 Q1983.98 347.919 1982.15 354.993 Q1980.37 362.066 1980.37 365.58 Q1980.37 367.734 1980.84 369.655 Q1981.36 371.529 1982.81 373.075 Q1984.26 374.574 1986.51 374.574 Q1991.99 374.574 1997.38 367.781 Q1998.41 366.61 1998.64 366.142 Q1998.92 365.626 1999.3 364.221 L2004.07 345.436 Q2004.36 344.031 2004.36 343.797 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2027.33 346.956 Q2027.33 345.743 2027.43 345.382 Q2027.56 345.021 2028.09 344.464 L2040.98 330.101 Q2048.03 322.166 2048.03 315.247 Q2048.03 310.754 2045.66 307.541 Q2043.34 304.327 2039.04 304.327 Q2036.09 304.327 2033.6 306.131 Q2031.11 307.934 2029.96 311.148 Q2030.15 311.082 2030.84 311.082 Q2032.52 311.082 2033.43 312.131 Q2034.38 313.181 2034.38 314.591 Q2034.38 316.394 2033.2 317.28 Q2032.06 318.132 2030.91 318.132 Q2030.45 318.132 2029.83 318.034 Q2029.24 317.936 2028.29 317.017 Q2027.33 316.066 2027.33 314.394 Q2027.33 309.705 2030.88 305.967 Q2034.45 302.228 2039.89 302.228 Q2046.06 302.228 2050.09 305.901 Q2054.16 309.541 2054.16 315.247 Q2054.16 317.247 2053.53 319.083 Q2052.94 320.887 2052.12 322.297 Q2051.34 323.707 2049.17 325.969 Q2047.01 328.232 2045.27 329.839 Q2043.53 331.446 2039.63 334.856 L2032.52 341.775 L2044.62 341.775 Q2050.52 341.775 2050.98 341.25 Q2051.63 340.299 2052.45 335.282 L2054.16 335.282 L2052.26 346.956 L2027.33 346.956 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2092.95 352.838 Q2090.74 352.838 2090.74 351.667 Q2090.74 350.496 2093.04 350.496 Q2093.32 350.496 2093.79 350.542 Q2094.3 350.589 2094.4 350.589 L2121.43 350.589 L2121.43 323.466 Q2121.43 323.372 2121.38 322.951 Q2121.33 322.482 2121.33 322.201 Q2121.33 319.906 2122.46 319.906 Q2123.63 319.906 2123.63 322.201 L2123.63 350.589 L2150.71 350.589 Q2150.8 350.589 2151.27 350.542 Q2151.74 350.496 2152.02 350.496 Q2154.22 350.496 2154.22 351.667 Q2154.27 352.838 2151.92 352.838 Q2151.64 352.838 2151.22 352.791 Q2150.8 352.744 2150.71 352.744 L2123.63 352.744 L2123.63 381.226 Q2123.63 383.428 2122.46 383.428 Q2121.33 383.428 2121.33 381.132 Q2121.33 380.851 2121.38 380.383 Q2121.43 379.961 2121.43 379.867 L2121.43 352.744 L2094.4 352.744 Q2094.3 352.744 2093.74 352.791 Q2093.23 352.838 2092.95 352.838 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M2191.26 320.89 L2191.26 317.892 Q2202.79 317.892 2208.74 311.755 Q2210.38 311.755 2210.66 312.13 Q2210.94 312.504 2210.94 314.238 L2210.94 368.062 Q2210.94 370.92 2212.34 371.81 Q2213.75 372.7 2219.89 372.7 L2222.93 372.7 L2222.93 375.651 Q2219.56 375.37 2207.38 375.37 Q2195.2 375.37 2191.87 375.651 L2191.87 372.7 L2194.92 372.7 Q2200.96 372.7 2202.41 371.857 Q2203.87 370.967 2203.87 368.062 L2203.87 318.36 Q2198.85 320.89 2191.26 320.89 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip560)\" style=\"stroke:#3da44d; stroke-linecap:butt; stroke-linejoin:round; stroke-width:8; stroke-opacity:1; fill:none\" stroke-dasharray=\"32, 20\" points=\"\n",
       "  1161.13,461.452 1305,461.452 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip560)\" d=\"M1328.98 462.089 Q1328.98 445.88 1335.02 432.81 Q1337.6 427.33 1341.21 422.739 Q1344.81 418.148 1347.2 416.134 Q1349.59 414.119 1350.25 414.119 Q1351.18 414.119 1351.23 415.056 Q1351.23 415.525 1349.97 416.696 Q1334.51 432.436 1334.55 462.089 Q1334.55 491.835 1349.59 506.966 Q1351.23 508.606 1351.23 509.121 Q1351.23 510.058 1350.25 510.058 Q1349.59 510.058 1347.3 508.137 Q1345 506.216 1341.44 501.813 Q1337.88 497.41 1335.3 492.022 Q1328.98 478.953 1328.98 462.089 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1360.44 486.073 Q1360.44 484.34 1360.58 483.825 Q1360.77 483.309 1361.52 482.513 L1379.93 461.995 Q1390 450.658 1390 440.774 Q1390 434.356 1386.63 429.766 Q1383.3 425.175 1377.16 425.175 Q1372.95 425.175 1369.39 427.751 Q1365.83 430.328 1364.19 434.919 Q1364.47 434.825 1365.45 434.825 Q1367.84 434.825 1369.15 436.324 Q1370.51 437.823 1370.51 439.837 Q1370.51 442.414 1368.83 443.679 Q1367.19 444.896 1365.55 444.896 Q1364.89 444.896 1364 444.756 Q1363.16 444.615 1361.8 443.304 Q1360.44 441.945 1360.44 439.556 Q1360.44 432.857 1365.5 427.517 Q1370.61 422.177 1378.38 422.177 Q1387.19 422.177 1392.95 427.423 Q1398.76 432.623 1398.76 440.774 Q1398.76 443.632 1397.87 446.255 Q1397.03 448.831 1395.85 450.846 Q1394.73 452.86 1391.64 456.092 Q1388.55 459.325 1386.06 461.62 Q1383.58 463.916 1378.01 468.787 L1367.84 478.672 L1385.13 478.672 Q1393.56 478.672 1394.22 477.922 Q1395.15 476.564 1396.32 469.396 L1398.76 469.396 L1396.04 486.073 L1360.44 486.073 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1409.4 484.527 Q1407.95 482.981 1407.95 480.967 Q1407.95 478.953 1409.4 477.501 Q1410.85 476.001 1413.05 476.001 Q1415.16 476.001 1416.57 477.407 Q1418.02 478.765 1418.02 481.014 Q1418.02 483.216 1416.47 484.668 Q1414.97 486.073 1413.05 486.073 Q1410.85 486.073 1409.4 484.527 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1424.6 431.311 L1424.6 428.313 Q1436.12 428.313 1442.07 422.177 Q1443.71 422.177 1443.99 422.551 Q1444.27 422.926 1444.27 424.659 L1444.27 478.484 Q1444.27 481.342 1445.68 482.232 Q1447.08 483.122 1453.22 483.122 L1456.26 483.122 L1456.26 486.073 Q1452.89 485.792 1440.71 485.792 Q1428.53 485.792 1425.21 486.073 L1425.21 483.122 L1428.25 483.122 Q1434.29 483.122 1435.75 482.279 Q1437.2 481.389 1437.2 478.484 L1437.2 428.782 Q1432.18 431.311 1424.6 431.311 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1516.04 472.348 Q1514.78 478.391 1513.14 481.857 Q1510.52 487.151 1506.07 487.151 Q1502.69 487.151 1500.3 485.089 Q1497.92 483.028 1497.35 479.936 Q1491.22 487.151 1484.85 487.151 Q1479.22 487.151 1475.66 482.888 Q1472.1 478.578 1472.1 471.785 Q1472.1 464.946 1475.48 458.388 Q1478.9 451.83 1484.28 447.754 Q1489.67 443.679 1495.2 443.679 Q1501.05 443.679 1504.05 449.815 Q1504.29 448.129 1505.36 446.864 Q1506.44 445.599 1508.08 445.599 Q1509.35 445.599 1510.1 446.302 Q1510.84 446.958 1510.84 448.176 Q1510.84 448.785 1510.19 451.455 L1506.72 464.852 L1504.61 473.519 Q1503.82 476.704 1503.58 477.875 Q1503.4 479.046 1503.4 480.592 Q1503.4 484.996 1506.25 484.996 Q1507.66 484.996 1508.78 484.106 Q1509.91 483.216 1510.8 481.342 Q1511.69 479.468 1512.25 477.735 Q1512.81 475.955 1513.56 473.144 Q1513.8 472.02 1513.98 471.739 Q1514.22 471.411 1514.87 471.411 Q1516.04 471.411 1516.04 472.348 M1502.88 454.219 Q1502.88 453.797 1502.55 452.626 Q1502.23 451.455 1501.48 449.815 Q1500.73 448.176 1499.09 447.004 Q1497.49 445.787 1495.34 445.787 Q1492.43 445.787 1489.39 448.269 Q1486.39 450.752 1484.19 454.968 Q1482.5 458.341 1480.68 465.415 Q1478.9 472.488 1478.9 476.001 Q1478.9 478.156 1479.36 480.077 Q1479.88 481.951 1481.33 483.497 Q1482.78 484.996 1485.03 484.996 Q1490.51 484.996 1495.9 478.203 Q1496.93 477.032 1497.17 476.564 Q1497.45 476.048 1497.82 474.643 L1502.6 455.858 Q1502.88 454.453 1502.88 454.219 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1525.86 457.378 Q1525.86 456.165 1525.96 455.804 Q1526.09 455.443 1526.61 454.886 L1539.5 440.523 Q1546.55 432.588 1546.55 425.669 Q1546.55 421.176 1544.19 417.963 Q1541.86 414.749 1537.57 414.749 Q1534.61 414.749 1532.12 416.553 Q1529.63 418.356 1528.48 421.57 Q1528.68 421.504 1529.37 421.504 Q1531.04 421.504 1531.96 422.553 Q1532.91 423.603 1532.91 425.013 Q1532.91 426.816 1531.73 427.702 Q1530.58 428.554 1529.43 428.554 Q1528.97 428.554 1528.35 428.456 Q1527.76 428.357 1526.81 427.439 Q1525.86 426.488 1525.86 424.816 Q1525.86 420.127 1529.4 416.389 Q1532.98 412.65 1538.42 412.65 Q1544.58 412.65 1548.62 416.323 Q1552.68 419.963 1552.68 425.669 Q1552.68 427.669 1552.06 429.505 Q1551.47 431.309 1550.65 432.719 Q1549.86 434.129 1547.7 436.391 Q1545.53 438.654 1543.8 440.261 Q1542.06 441.867 1538.16 445.278 L1531.04 452.197 L1543.14 452.197 Q1549.04 452.197 1549.5 451.672 Q1550.16 450.721 1550.98 445.704 L1552.68 445.704 L1550.78 457.378 L1525.86 457.378 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1591.47 463.26 Q1589.27 463.26 1589.27 462.089 Q1589.27 460.917 1591.57 460.917 Q1591.85 460.917 1592.31 460.964 Q1592.83 461.011 1592.92 461.011 L1619.95 461.011 L1619.95 433.888 Q1619.95 433.794 1619.91 433.373 Q1619.86 432.904 1619.86 432.623 Q1619.86 430.328 1620.98 430.328 Q1622.15 430.328 1622.15 432.623 L1622.15 461.011 L1649.23 461.011 Q1649.32 461.011 1649.79 460.964 Q1650.26 460.917 1650.54 460.917 Q1652.74 460.917 1652.74 462.089 Q1652.79 463.26 1650.45 463.26 Q1650.17 463.26 1649.75 463.213 Q1649.32 463.166 1649.23 463.166 L1622.15 463.166 L1622.15 491.648 Q1622.15 493.849 1620.98 493.849 Q1619.86 493.849 1619.86 491.554 Q1619.86 491.273 1619.91 490.804 Q1619.95 490.383 1619.95 490.289 L1619.95 463.166 L1592.92 463.166 Q1592.83 463.166 1592.27 463.213 Q1591.75 463.26 1591.47 463.26 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip560)\" d=\"M1689.79 486.073 Q1689.79 484.34 1689.93 483.825 Q1690.12 483.309 1690.87 482.513 L1709.28 461.995 Q1719.35 450.658 1719.35 440.774 Q1719.35 434.356 1715.98 429.766 Q1712.65 425.175 1706.51 425.175 Q1702.3 425.175 1698.74 427.751 Q1695.18 430.328 1693.54 434.919 Q1693.82 434.825 1694.8 434.825 Q1697.19 434.825 1698.5 436.324 Q1699.86 437.823 1699.86 439.837 Q1699.86 442.414 1698.18 443.679 Q1696.54 444.896 1694.9 444.896 Q1694.24 444.896 1693.35 444.756 Q1692.51 444.615 1691.15 443.304 Q1689.79 441.945 1689.79 439.556 Q1689.79 432.857 1694.85 427.517 Q1699.96 422.177 1707.73 422.177 Q1716.54 422.177 1722.3 427.423 Q1728.11 432.623 1728.11 440.774 Q1728.11 443.632 1727.22 446.255 Q1726.38 448.831 1725.2 450.846 Q1724.08 452.86 1720.99 456.092 Q1717.9 459.325 1715.41 461.62 Q1712.93 463.916 1707.36 468.787 L1697.19 478.672 L1714.48 478.672 Q1722.91 478.672 1723.56 477.922 Q1724.5 476.564 1725.67 469.396 L1728.11 469.396 L1725.39 486.073 L1689.79 486.073 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "21.0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = -1:0.1:1\n",
    " p = plot(x, getsol.(x), label = L\"\\gamma^\\star\", linewidth = 5)\n",
    "plot!(x, (y) -> (abs(y) + sqrt(1 + abs(y)^2))*sqrt(1 + abs(y)^2), \n",
    "    label = L\"(a + \\sqrt{a^2 + 1})\\sqrt{a^2 + 1}\", linewidth = 5, linestyle = :dash, legend = :best)\n",
    "plot!(x, (y) -> 2.1*y^2 + 2, \n",
    "    label = L\"(2.1a^2 + 2\", linewidth = 5, linestyle = :dash)\n",
    "plot!(p, xlabel = \"a\", ylabel = L\"\\gamma\")\n",
    "\n",
    "function testcurve(x)\n",
    "    v = zeros(length(x))\n",
    "    for i=1:length(x)\n",
    "        γ = getsol(x[i])\n",
    "        P = -(γ^2 * x[i]^2 - 1)/2 + √((γ^2 * x[i]^2 - 1)^2 / 4 + γ^2 * (γ^2 - 1))\n",
    "        X = P + γ^2 - 1\n",
    "        v[i] = P >= 2*γ - 1\n",
    "    end\n",
    "    return v\n",
    "end\n",
    "v = testcurve(x)\n",
    "sum(v)\n",
    "fontsize = 16\n",
    "plot!(p,\n",
    "    xtickfontsize = fontsize,\n",
    "    ytickfontsize = fontsize,\n",
    "    guidefontsize = fontsize,\n",
    "    legendfontsize = fontsize,\n",
    "    legend = :best\n",
    ")\n",
    "display(p)\n",
    "display(sum(v))\n",
    "savefig(p, \"vinnicombe_equivalence.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m   Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Project.toml`\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Manifest.toml`\n",
      "\u001b[32m\u001b[1m   Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m    Updating\u001b[22m\u001b[39m `~/.julia-1.6/environments/v1.6/Project.toml`\n",
      " \u001b[90m [a93c6f00] \u001b[39m\u001b[92m+ DataFrames v1.2.2\u001b[39m\n",
      "\u001b[32m\u001b[1m  No Changes\u001b[22m\u001b[39m to `~/.julia-1.6/environments/v1.6/Manifest.toml`\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "201-element Vector{Float64}:\n",
       " 201.50376716568908\n",
       " 197.52384397686757\n",
       " 193.5839231635851\n",
       " 189.684004824544\n",
       " 185.82408906409316\n",
       " 182.004175992037\n",
       " 178.22426572398294\n",
       " 174.4843583819033\n",
       " 170.78445409439638\n",
       " 167.12455299735467\n",
       " 163.504655234006\n",
       " 159.924760956132\n",
       " 156.38487032389426\n",
       "   ⋮\n",
       " 159.924760956132\n",
       " 163.504655234006\n",
       " 167.12455299735467\n",
       " 170.78445409439638\n",
       " 174.4843583819033\n",
       " 178.22426572398294\n",
       " 182.004175992037\n",
       " 185.82408906409316\n",
       " 189.684004824544\n",
       " 193.5839231635851\n",
       " 197.52384397686757\n",
       " 201.50376716568908"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = -10:0.1:10\n",
    "gams = getsol.(x)\n",
    "df = DataFrame(x = x, gamma = gams)\n",
    "CSV.write(\"gammas.csv\", df)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc3",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

